Non-linear periodic waves on the Einstein cylinder

Motivated by the study of small amplitudes non-linear waves in the Anti-de-Sitter spacetime and in particular the conjectured existence of periodic in time solutions to the Einstein equations, we construct families of arbitrary small time-periodic solutions to the conformal cubic wave equation and the spherically-symmetric Yang-Mills equations on the Einstein cylinder $\mathbb{R}\times \mathbb{S}^3$. For the conformal cubic wave equation, we consider both spherically-symmetric solutions and complexed-valued aspherical solutions with an ansatz relying on the Hopf fibration of the $3$-sphere. In all three cases, the equations reduce to $1+1$ semi-linear wave equations. Our proof relies on a theorem of Bambusi-Paleari for which the main assumption is the existence of a seed solution, given by a non-degenerate zero of a non-linear operator associated with the resonant system. For the problems that we consider, such seed solutions are simply given by the mode solutions of the linearized equations. Provided that the Fourier coefficients of the systems can be computed, the non-degeneracy conditions then amount to solving infinite dimensional linear systems. Since the eigenfunctions for all three cases studied are given by Jacobi polynomials, we derive the different Fourier and resonant systems using linearization and connection formulas as well as integral transformation of Jacobi polynomials. In the Yang-Mills case, the original version of the theorem of Bambusi-Paleari is not applicable because the non-linearity of smallest degree is nonresonant. The resonant terms are then provided by the next order non-linear terms with an extra correction due to backreaction terms of the smallest degree non-linearity and we prove an analogous theorem in this setting.

==> anc/Equation_5_4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17754,        516]
NotebookOptionsPosition[     15671,        477]
NotebookOutlinePosition[     16064,        493]
CellTagsIndexPosition[     16021,        490]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"LEMMA", " ", "7.4"}], ":", " ", 
     RowBox[{"CASE", " ", "1"}], ":", " ", "\[Mu]1"}], "=", 
    RowBox[{"\[Mu]2", " ", "large"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8401777263205557`*^9, 3.840177743508999*^9}, {
  3.8402621871411057`*^9, 3.840262193879717*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"23c3d26f-e2ed-4ffe-b2a3-bc6edde7f046"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"1", ":", " ", 
    RowBox[{"Computation", " ", "of", " ", "w", "*", "N"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{
  3.840177903960308*^9, {3.840193245260407*^9, 3.840193252403867*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"270755a6-502d-479a-9d91-a7b4160be82f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"n_", ",", "\[Mu]1_", ",", "\[Mu]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "n"}], "+", "1", "+", "\[Mu]1", "+", 
   "\[Mu]2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationConstant", "[", 
    RowBox[{"n_", ",", "\[Mu]1_", ",", "\[Mu]2_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       RowBox[{"n", ",", "\[Mu]1", ",", "\[Mu]2"}], "]"}], 
      SuperscriptBox["2", 
       RowBox[{"\[Mu]1", "+", "\[Mu]2"}]]], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[Mu]1", "+", "\[Mu]2", "+", "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[Mu]1", "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[Mu]2", "+", "1"}], "]"}]}]]}], "]"}]}], 
  "    "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", 
   RowBox[{"\[Mu]_", ",", "m_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "\[Mu]"}], "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"m", "+", "\[Mu]", "+", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Mu]", "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"m", "+", 
      RowBox[{"2", "\[Mu]"}], "+", "1"}], "]"}]}]]}]}], "Input",
 CellChangeTimes->{{3.8401777776298227`*^9, 3.840177788735723*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0a567998-2274-46c3-8a1a-90f11f38d438"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"w", "[", 
      RowBox[{"\[Mu]", ",", "m"}], "]"}], "*", 
     RowBox[{"NormalizationConstant", "[", 
      RowBox[{"m", ",", "\[Mu]", ",", "\[Mu]"}], "]"}]}], ")"}], "2"], 
  "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"e1ce67ab-6441-40c8-a2ae-50daedb43ae2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"]}], 
  RowBox[{"\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.840177791803988*^9, 3.8401796891425457`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"e11bde0d-c3d5-4dae-9698-e035d162afa0"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"2", ":", " ", 
    RowBox[{
     RowBox[{
     "Order", " ", "of", " ", "the", " ", "Gegenbauer", " ", "at", " ", "the",
       " ", "right"}], "-", "hand", "-", "side"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8401942395904827`*^9, 3.840194268372017*^9}, 
   3.840195234767757*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"bad108fe-3ffb-422f-87a6-a221681964eb"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"see", " ", "Linearization", " ", "formula"}], ",", " ", 
    RowBox[{"equation", " ", 
     RowBox[{"(", "20", ")"}], " "}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842092926417945*^9, 
  3.842092926977853*^9}},ExpressionUUID->"7b00a8d3-1b0f-4221-bff4-\
73a737a46930"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "the", " ", "paper", " ", "MR1820610"}]}],
  FontSize->36]], "Input",ExpressionUUID->"53929ef2-e21e-4448-8466-\
a3dd68548350"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "a"}], "-", 
    FractionBox["1", "2"]}], "/.", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"\[Mu]", "+", 
      FractionBox["1", "2"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8401938486538677`*^9, 3.840193859970549*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"de394d30-fa64-4db7-897f-58eb6ba5a356"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], "+", 
  RowBox[{"2", " ", "\[Mu]"}]}]], "Output",
 CellChangeTimes->{3.840193860406555*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"17a63cf6-6021-4a51-8adb-25333aa77bfc"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"3", ":", " ", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "Linearization", " ", 
     "constant"}], ":", " ", 
    RowBox[{
    "change", " ", "the", " ", "indices", " ", "for", " ", "our", " ", 
     "case"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840194273348486*^9, 3.840194282755836*^9}, {
  3.840194881281686*^9, 3.840194883576597*^9}, {3.8401952360773687`*^9, 
  3.840195236332994*^9}, {3.840259424688662*^9, 3.840259446143409*^9}, {
  3.850447598670762*^9, 3.8504475995646477`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0fd13476-0ef8-49d4-a624-e98ab43219c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Lambda]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"m", ",", "Integers"}], "]"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"2", "a"}], ",", "n"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "!"}], ")"}], "2"]], 
      RowBox[{"Binomial", "[", 
       RowBox[{"n", ",", "k"}], "]"}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "!"}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"k", "+", 
           RowBox[{"2", "a"}]}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"a", ",", "k"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", "k"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          RowBox[{"n", "-", "k"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "a"}], "-", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"2", "k"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"a", "+", 
           FractionBox["1", "2"]}], ",", "k"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "k"}], "+", 
           RowBox[{"2", "a"}], "+", 
           FractionBox["1", "2"]}], ",", 
          RowBox[{"n", "-", "k"}]}], "]"}]}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        RowBox[{"\[Mu]", "+", 
         FractionBox["1", "2"]}]}], ",", 
       RowBox[{"n", "\[Rule]", "m"}], ",", 
       RowBox[{"k", "\[Rule]", "\[Lambda]"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8401934235602503`*^9, 3.840193513996867*^9}, {
  3.840193559532744*^9, 3.840193601508132*^9}, {3.840194073460506*^9, 
  3.8401941030360193`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c806527e-acb7-4b15-ae0a-8dc9e60893a5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{"m", ",", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "!"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     RowBox[{"m", "-", "\[Lambda]"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"1", "+", "\[Lambda]", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"m", "!"}], ")"}], "2"], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"1", "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ",", 
     RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{
      FractionBox["3", "2"], "+", 
      RowBox[{"2", " ", "\[Lambda]"}], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ",", 
     RowBox[{"m", "-", "\[Lambda]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.840193602338716*^9, 3.840194104150014*^9, 3.840194150188991*^9, {
   3.84019422297386*^9, 3.8401942344059772`*^9}, 3.840194304322318*^9, {
   3.8401945442149067`*^9, 3.840194558348732*^9}, {3.840194877455763*^9, 
   3.84019490801239*^9}, 3.84025954562786*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ed19d3fd-0ccc-4369-b13b-da555c17eb94"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"4", ":", " ", "Simplification"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840194290964271*^9, 3.8401942960992413`*^9}, {
  3.840195238469572*^9, 3.840195238693212*^9}, {3.842092951420267*^9, 
  3.842092951585169*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"de680fb3-091f-4cd1-9d0d-faa9f1445094"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "-", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}], 
     RowBox[{"(", 
      RowBox[{"Gamma", "[", 
       RowBox[{"m", "+", "1"}], "]"}], ")"}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         RowBox[{"m", "-", "\[Lambda]"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "\[Lambda]", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"m", "-", "\[Lambda]", "+", "1"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ",", 
         RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"2", " ", "\[Lambda]"}], "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ",", 
         RowBox[{"m", "-", "\[Lambda]"}]}], "]"}]}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840193665052103*^9, 3.840193712070654*^9}, {
  3.840194119541994*^9, 3.840194148072895*^9}, {3.840194217981386*^9, 
  3.8401942200578136`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5eadec6c-e0ba-4c7c-a36c-48fbcb502750"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.84019371354011*^9, 3.840194107950308*^9, 3.84019415202214*^9, {
   3.8401942213639603`*^9, 3.840194232853838*^9}, 3.8402596162746153`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"9c7aa2f8-7c7a-4ff6-a302-b35ad1498e86"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"5", ":", " ", 
    RowBox[{
    "Linearization", " ", "constant", " ", "for", " ", "the", " ", 
     "Latex"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840259713562542*^9, 3.8402597183297787`*^9}, {
  3.842092961090468*^9, 3.8420929643527393`*^9}, {3.844403454718543*^9, 
  3.8444034585654707`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"b49acbca-133f-4f53-8104-ad9a494e1b8b"],

Cell[BoxData[
 RowBox[{"FinalResult", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{" ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"Gamma", "[", 
      RowBox[{"m", "+", "1"}], "]"}], ")"}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"m", "-", "\[Lambda]"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], 
      " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", "\[Lambda]", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}]}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"m", "-", "\[Lambda]", "+", "1"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", 
        RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", 
        RowBox[{"m", "-", "\[Lambda]"}]}], "]"}]}]}]]}]}]], "Input",
 CellChangeTimes->{{3.840194646275139*^9, 3.840194648631298*^9}, {
   3.840194871796391*^9, 3.8401948729177647`*^9}, 3.840259709881588*^9, {
   3.850447609572866*^9, 
   3.8504476115408773`*^9}},ExpressionUUID->"4d0efaf0-c0b3-48a4-a0f6-\
b331328109d9"]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8492e2e8-7547-4c68-9fa7-5b3c7cff5ae4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 466, 12, 75, "Input",ExpressionUUID->"23c3d26f-e2ed-4ffe-b2a3-bc6edde7f046"],
Cell[1027, 34, 349, 9, 75, "Input",ExpressionUUID->"270755a6-502d-479a-9d91-a7b4160be82f"],
Cell[1379, 45, 1637, 47, 129, "Input",ExpressionUUID->"0a567998-2274-46c3-8a1a-90f11f38d438"],
Cell[CellGroupData[{
Cell[3041, 96, 377, 10, 46, "Input",ExpressionUUID->"e1ce67ab-6441-40c8-a2ae-50daedb43ae2"],
Cell[3421, 108, 676, 19, 60, "Output",ExpressionUUID->"e11bde0d-c3d5-4dae-9698-e035d162afa0"]
}, Open  ]],
Cell[4112, 130, 449, 12, 75, "Input",ExpressionUUID->"bad108fe-3ffb-422f-87a6-a221681964eb"],
Cell[4564, 144, 353, 10, 59, "Input",ExpressionUUID->"7b00a8d3-1b0f-4221-bff4-73a737a46930"],
Cell[4920, 156, 195, 5, 59, "Input",ExpressionUUID->"53929ef2-e21e-4448-8466-a3dd68548350"],
Cell[CellGroupData[{
Cell[5140, 165, 413, 11, 60, "Input",ExpressionUUID->"de394d30-fa64-4db7-897f-58eb6ba5a356"],
Cell[5556, 178, 219, 5, 50, "Output",ExpressionUUID->"17a63cf6-6021-4a51-8adb-25333aa77bfc"]
}, Open  ]],
Cell[5790, 186, 673, 16, 133, "Input",ExpressionUUID->"0fd13476-0ef8-49d4-a624-e98ab43219c6"],
Cell[CellGroupData[{
Cell[6488, 206, 2319, 68, 165, "Input",ExpressionUUID->"c806527e-acb7-4b15-ae0a-8dc9e60893a5"],
Cell[8810, 276, 1797, 50, 66, "Output",ExpressionUUID->"ed19d3fd-0ccc-4369-b13b-da555c17eb94"]
}, Open  ]],
Cell[10622, 329, 381, 9, 75, "Input",ExpressionUUID->"de680fb3-091f-4cd1-9d0d-faa9f1445094"],
Cell[CellGroupData[{
Cell[11028, 342, 1976, 55, 77, "Input",ExpressionUUID->"5eadec6c-e0ba-4c7c-a36c-48fbcb502750"],
Cell[13007, 399, 269, 4, 34, "Output",ExpressionUUID->"9c7aa2f8-7c7a-4ff6-a302-b35ad1498e86"]
}, Open  ]],
Cell[13291, 406, 465, 12, 75, "Input",ExpressionUUID->"b49acbca-133f-4f53-8104-ad9a494e1b8b"],
Cell[13759, 420, 1908, 55, 64, "Input",ExpressionUUID->"4d0efaf0-c0b3-48a4-a0f6-b331328109d9"]
}
]
*)



==> anc/Lemma_5_10_and_Remark_5_11.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    141746,       3821]
NotebookOptionsPosition[    121727,       3549]
NotebookOutlinePosition[    122120,       3565]
CellTagsIndexPosition[    122077,       3562]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"LEMMA", " ", "5.10"}]}],
  FontSize->72]], "Input",
 CellChangeTimes->{{3.84209360158869*^9, 3.842093602099872*^9}, {
  3.8504480002510567`*^9, 3.850448001729836*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"94a877ad-f2de-4f15-8cd9-2bfbf4819310"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"1", ":", " ", 
    RowBox[{"Linearization", " ", "constant"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840285269511299*^9, 3.84028527013415*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ed43cbce-4d28-47cc-8a13-4f8e967facd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "[", 
   RowBox[{"n_", ",", "\[Lambda]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"n", "!"}]], 
   RowBox[{"Binomial", "[", 
    RowBox[{"n", ",", "l"}], "]"}], 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "l"}], ")"}], "!"}], ")"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"\[Lambda]", ",", "l"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"\[Lambda]", ",", 
       RowBox[{"n", "-", "l"}]}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "l"}], "+", 
        RowBox[{"2", "\[Lambda]"}]}], ",", 
       RowBox[{"n", "-", "l"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"l", "!"}], ")"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"l", "+", "\[Lambda]"}], ",", "l"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "l"}], "+", "\[Lambda]", "+", "1"}], ",", 
       RowBox[{"n", "-", "l"}]}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{
  3.840282738594696*^9, {3.840282994449012*^9, 3.84028305997165*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6f20a412-e558-4a10-87e6-24d3baf861fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Beta]", "[", 
   RowBox[{"m", ",", "2", ",", "l1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402831071480303`*^9, 3.840283127200944*^9}, {
  3.840283160593111*^9, 3.840283191471057*^9}, {3.840283377701989*^9, 
  3.8402833783078547`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"307409da-3c36-47db-8e21-b1eae1384f36"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "l1"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "l1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "l1", "+", "m"}], ")"}]}], 
  RowBox[{"3", "+", 
   RowBox[{"4", " ", "l1", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "l1"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.8402831617427883`*^9, 3.8402831920315323`*^9, 
  3.840283253028779*^9, 3.840283378968235*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"80bcae7a-6934-431b-8b63-352c1e84002f"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"l1", "=", "0"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840283400279436*^9, 
  3.840283404541912*^9}},ExpressionUUID->"990fc547-df13-4455-8860-\
f113329febfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Beta]", "[", 
   RowBox[{"m", ",", "2", ",", "0"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402834106378107`*^9, 3.840283411205617*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8dfe482d-4bb0-4758-86f9-ab9f990de395"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "m"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "m"}], ")"}]}]], "Output",
 CellChangeTimes->{3.840283411572905*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8cf7d09e-debe-4f03-895b-e6f5c527bf08"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"l1", "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840283414118821*^9, 
  3.840283414229253*^9}},ExpressionUUID->"f43b9fe1-d9df-48d9-a665-\
2256d31046c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Beta]", "[", 
   RowBox[{"m", ",", "2", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402834178225603`*^9, 3.840283419333981*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"28420275-f8e9-4624-83c2-14102bdb8db1"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "15"], " ", "m", " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "m"}], ")"}]}]], "Output",
 CellChangeTimes->{3.840283419814597*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"7bd8e557-905f-4722-8f3b-a3cba63482df"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"2", ":", " ", 
    RowBox[{
    "Gegenbauer", " ", "Polynomials", " ", "with", " ", "zero", " ", 
     "degree"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840283849151094*^9, 3.840283856192885*^9}, {
  3.840285272454516*^9, 3.8402852730464983`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"839e5a0f-f711-4de6-bb8c-d92950c981b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"GegenbauerC", "[", 
   RowBox[{"0", ",", "2", ",", "y"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.84028385790305*^9, 3.8402838654543*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2373b5be-1525-49a8-923c-169372237e68"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.840283865865294*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8582449a-dfce-4e03-ae07-105841cafad0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"GegenbauerC", "[", 
   RowBox[{"2", ",", "2", ",", "y"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8402839212314157`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"180bd266-8433-436f-adc3-0a96fc0c3577"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["y", "2"]}]}]], "Output",
 CellChangeTimes->{3.840283921731634*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"64f9da81-a68f-43fe-83e9-650768d896cc"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"3", ":", " ", 
    RowBox[{"Connection", " ", "constant"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840285274670022*^9, 3.840285275246045*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9c517084-defc-4bba-aa5b-3932a46fcf64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "\[Lambda]_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Lambda]", "+", "n", "-", 
     RowBox[{"2", "l"}]}], "\[Lambda]"], 
   FractionBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{"\[Mu]", ",", 
      RowBox[{"n", "-", "l"}]}], "]"}], 
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", "+", "1"}], ",", 
      RowBox[{"n", "-", "l"}]}], "]"}]], 
   FractionBox[
    RowBox[{"Pochhammer", "[", 
     RowBox[{
      RowBox[{"\[Mu]", "-", "\[Lambda]"}], ",", "l"}], "]"}], 
    RowBox[{"l", "!"}]]}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d0a51c0c-edc4-45c5-9541-6b4e39e43512"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Alpha]", "[", 
   RowBox[{
    RowBox[{"2", "l1"}], ",", "2", ",", "3", ",", "\[Nu]1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.84028326516012*^9, 3.84028326933315*^9}, {
  3.84028331857961*^9, 3.840283320854012*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bafcd5c4-e8fa-482b-8769-26e65d3ced9a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "l1"}], "-", 
     RowBox[{"2", " ", "\[Nu]1"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "l1"}], "-", "\[Nu]1"}], "]"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "\[Nu]1"}], "]"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"\[Nu]1", "!"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{"4", ",", 
     RowBox[{
      RowBox[{"2", " ", "l1"}], "-", "\[Nu]1"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.840283256639194*^9, 3.840283270024659*^9}, 
   3.840283321449383*^9, 3.840284220277576*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"8eba9fbe-f235-4b99-9dee-b155974a7a85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Nu]1", "=", "0"}], ",", 
   RowBox[{"\[Nu]1", "<", "11"}], ",", 
   RowBox[{"\[Nu]1", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\[Nu]1=\>\"", ",", "\[Nu]1", ",", "\"\<     \>\"", ",", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{
       RowBox[{"2", "l1"}], ",", "2", ",", "3", ",", "\[Nu]1"}], "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840283307208376*^9, 3.840283345813179*^9}, {
  3.840284411494224*^9, 3.840284420647745*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"807014e9-d294-47cd-9b3a-3299e9c0b3f9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"2", ",", 
       RowBox[{"2", " ", "l1"}]}], "]"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"4", ",", 
       RowBox[{"2", " ", "l1"}]}], "]"}]}]]}],
  SequenceForm[
  "\[Nu]1=", 0, "     ", Rational[1, 3] (3 + 2 $CellContext`l1) 
   Pochhammer[2, 2 $CellContext`l1]/Pochhammer[4, 2 $CellContext`l1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421019471*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"534d6694-3ca3-4ed9-a7cf-c27c85decc4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l1"}]}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "l1"}]}]}], "]"}]}]]}]}],
  SequenceForm[
  "\[Nu]1=", 1, "     ", Rational[-1, 3] (1 + 2 $CellContext`l1) 
   Pochhammer[2, -1 + 2 $CellContext`l1]/Pochhammer[
   4, -1 + 2 $CellContext`l1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421024341*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"d87c98db-44df-4318-8b0c-cbbbc6f13b46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 2, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421027034*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"b42718d1-33dc-4822-906d-083be2c573eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 3, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421028575*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"c996368f-eab4-4880-b7fc-ac40e2f5f6a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 4, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421030047*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"af92311e-e9d3-4177-8466-10c945e128f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 5, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.8402844210315037`*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"17cf04b2-9d0d-42f9-bf35-fd7292c2f724"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 6, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421032982*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"cd70da1e-7881-4e93-bc53-28cc9ea81a5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 7, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421034439*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"17e7a03d-1e2d-47dd-b606-538518dae750"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 8, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421036108*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"be5c2617-4ce6-4336-ae20-f71dde1c9c00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 9, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.8402844210378027`*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"5ae0dd36-3b1c-441e-93c4-8e5c4a4c9d1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Nu]1=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"     \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["\[Nu]1=", 10, "     ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8402833320606127`*^9, 3.840283346322319*^9}, 
   3.840284296971301*^9, {3.840284412734119*^9, 3.840284421039353*^9}},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"d05c9afe-1bc2-4310-bac4-726e11fcdaec"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"4", ":", " ", 
    RowBox[{"All", " ", "together"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840284636475333*^9, 3.840284638186738*^9}, {
  3.840285278877974*^9, 3.8402852793975697`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4a15fb7c-8f68-4f10-898f-81fcc8c9759f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"l1", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"l1", "\[GreaterEqual]", "2"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "l1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "l1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "l1", "+", "m"}], ")"}]}], 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "l1", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l1"}], ")"}]}]}]], 
     RowBox[{"(", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", "l1"}]}], "]"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"4", ",", 
            RowBox[{"2", " ", "l1"}]}], "]"}]}]], "GegenbauerC2l13y"}], 
       "\[InvisibleSpace]", "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "l1"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l1"}]}]}], "]"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"4", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "l1"}]}]}], "]"}]}]], 
        "GegenbauerC2l1MINUS13y"}]}], ")"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840284639651767*^9, 3.840284739965885*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d74eb42c-3cf6-4846-be57-501abf724533"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GegenbauerC2l13y", "-", "GegenbauerC2l1MINUS13y"}], ")"}], " ", 
    
    RowBox[{"(", 
     RowBox[{"1", "+", "l1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "l1", "-", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "l1", "+", "m"}], ")"}]}], 
   RowBox[{"3", "+", 
    RowBox[{"4", " ", "l1", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "l1"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.840284740747836*^9, 3.840284855810933*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"65c12967-4d4f-4cfe-8907-900d29c64a8f"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"5", ":", " ", "Simplification"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840284749781426*^9, 3.8402847512925797`*^9}, {
  3.840285282870267*^9, 3.840285283413975*^9}, {3.842093175204193*^9, 
  3.8420931889071503`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"b0bc5a0e-9bd9-47ed-b271-5164b1bc0df8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "-", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "l1"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "l1", "-", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", "l1", "+", "m"}], ")"}]}], 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "l1", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l1"}], ")"}]}]}]], 
    RowBox[{"(", 
     RowBox[{"GegenbauerC2l1MINUS13y", "-", "GegenbauerC2l13y"}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.840284753630492*^9, 3.840284789764195*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"34bbe43b-27ca-4e2e-99c5-3625424a6d99"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.840284790223609*^9, 3.840284857780637*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"3ce80f13-eaff-4f3b-82ca-094e0fee6f13"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"6", ":", " ", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "Gegenbauer", " ", 
     "polynomials"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8402852854467773`*^9, 3.840285298878709*^9}, {
  3.842093180347929*^9, 3.842093190547414*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"af53ecad-77cc-4628-ab61-1feb50748e6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{"l2_", ",", "\[Nu]2_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "\[Nu]2"], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "l2"}], "-", "\[Nu]2", "+", "2"}], "]"}], 
     SuperscriptBox["4", 
      RowBox[{"(", 
       RowBox[{"l2", "-", "\[Nu]2"}], ")"}]]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"\[Nu]2", "+", "1"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "l2"}], "-", 
       RowBox[{"2", "\[Nu]2"}], "+", "1"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.840285511590671*^9, 3.8402855573715067`*^9}, {
  3.840285699768394*^9, 3.840285723579071*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7eee7725-dc42-4d57-acb8-ca7fd33a49c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"l2", "=", "0"}], ",", 
   RowBox[{"l2", "<", "11"}], ",", 
   RowBox[{"l2", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{
        RowBox[{"2", "l2"}], ",", "2", ",", "y"}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"l2", ",", "\[Nu]2"}], "]"}], 
         SuperscriptBox["y", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]2", ",", "0", ",", "l2"}], "}"}]}], "]"}]}], "]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840285641446813*^9, 3.840285661521549*^9}, {
  3.840285711200796*^9, 3.840285715303555*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ff5c83b0-a131-4332-a7c3-1c60649d8d4f"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725909923*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"33c0704a-1506-412d-8cc7-47aab0706ef7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725912799*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b82cce95-aea4-4469-acc8-13be38f83285"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725915043*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f8db39af-0da6-4b5a-97a4-f708385ddce2"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725917687*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"dd4509d0-f4c6-4c61-b5c8-0e9b6900f205"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725919846*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a00109a3-9dac-4fc6-ac49-8701acceea53"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.8402857259214077`*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0f8a9c45-12f8-4740-9e39-6e6265ee2087"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725922799*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"40cabebd-30cd-4e26-91a7-7c13261a8c8e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725924171*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"fce89497-a9ed-4895-8586-f17201c25388"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725925535*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e7c24da5-72b0-40e0-a104-05e98ba01dd4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725926894*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"03bc19ea-0722-4e4a-9c2e-53e58a332709"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.840285672382182*^9, {3.840285708832872*^9, 3.840285725928258*^9}},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"410bf4f5-6868-4c11-88e7-5e5373234080"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"7", ":", " ", 
    RowBox[{"Constant", " ", 
     RowBox[{
      SubscriptBox[
       StyleBox["\[Delta]",
        FontSize->36], "\[Gamma]"], "[", 
      RowBox[{"l2", ",", "\[Nu]2"}], "]"}]}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840285845530121*^9, 3.840285848632739*^9}, {
  3.840291384121213*^9, 3.840291398300433*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"b61b66c6-a549-41c3-a40e-3a1ca43c4269"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"\[Gamma]_", ",", "l2_", ",", "\[Nu]2_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"\[Gamma]", ",", "2", ",", "l2"}], "]"}], 
    RowBox[{"d", "[", 
     RowBox[{"l2", ",", "\[Nu]2"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840285865199933*^9, 3.840285877216241*^9}, {
  3.8402914054257097`*^9, 3.840291421107996*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4618f067-6328-43de-9377-de387745c187"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "\[Nu]2"], " ", 
   SuperscriptBox["2", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "l2"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "l2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "l2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "l2"}], "-", "\[Nu]2"}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "l2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "l2"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "l2"}], "-", 
     RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "\[Nu]2"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.8402858826393414`*^9, 3.8402914360443707`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"ff937f7a-5c5c-4a5f-a3be-a8063c7ea935"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"8", ":", " ", 
    RowBox[{"Easy", " ", "Integrals"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840291439572226*^9, 3.840291443587406*^9}, {
  3.840293214743032*^9, 3.840293215382147*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ea56290d-1d85-4723-94a3-a320228a6a6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integral1", "[", 
   RowBox[{"l2_", ",", "\[Nu]2_"}], "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"l2", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"l2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"Element", "[", 
      RowBox[{"\[Nu]2", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Nu]2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"0", "\[LessEqual]", " ", "\[Nu]2", "\[LessEqual]", "l2"}]}], 
    ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         FractionBox["5", "2"]]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"50c903b3-75f9-49ae-965d-4139254b65aa"],

Cell[BoxData[
 FractionBox[
  RowBox[{"15", " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l2", "-", "\[Nu]2"}], "]"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "l2", "-", "\[Nu]2"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.840293207301814*^9, 3.840295801518758*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"c61dc2f7-ca04-46aa-a455-10d23a373676"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Integral2", "[", 
   RowBox[{"l2_", ",", "\[Nu]2_"}], "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"l2", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"l2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"Element", "[", 
      RowBox[{"\[Nu]2", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Nu]2", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"0", "\[LessEqual]", " ", "\[Nu]2", "\[LessEqual]", "l2"}]}], 
    ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", 
           SuperscriptBox["y", "2"]}], "-", "2"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["y", "2"]}], ")"}], 
         FractionBox["5", "2"]]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"162dd1e6-d833-4a92-a5ef-d196cb31871b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"15", " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"5", " ", "l2"}], "-", 
     RowBox[{"5", " ", "\[Nu]2"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l2", "-", "\[Nu]2"}], "]"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "l2", "-", "\[Nu]2"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.840293213523991*^9, 3.840295806341168*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"2bfecd95-53c6-4e46-bb8d-9a40616aebab"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->36], 
  StyleBox[" ",
   FontSize->36], 
  RowBox[{
   StyleBox["9",
    FontSize->36], 
   StyleBox[":",
    FontSize->36], 
   StyleBox[" ",
    FontSize->48], 
   StyleBox[
    RowBox[{"Difficult", " ", "Integrals"}],
    FontSize->36]}]}]], "Input",
 CellChangeTimes->{{3.8402932260864077`*^9, 3.840293246773609*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"3f4c6e99-baf0-4c6b-b161-4648b7d1ac5a"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "Indices"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840292185935252*^9, 
  3.8402921870141563`*^9}},ExpressionUUID->"eb2d4a3a-5dc7-4ed8-8c1f-\
21571c6504b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}], "<", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"l1", "-", "1"}], ")"}]}]}], ",", "l1"}], "]"}]], "Input",
 CellChangeTimes->{{3.840292194855089*^9, 3.840292209349764*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"85bc7f0b-4bd3-45ae-af2c-2d0edb92c21a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"l2", "|", "\[Nu]2"}], ")"}], "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{"l1", ">", 
   RowBox[{"1", "+", "l2", "-", "\[Nu]2"}]}]}]], "Output",
 CellChangeTimes->{3.84029220986889*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"97871185-f4f0-4199-b49e-286de5cff028"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}], "<", 
    RowBox[{"2", "l1"}]}], ",", "l1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8402937396428833`*^9, 3.8402937413298407`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"193d0e0f-e6fc-47ad-be29-90ec74a94e60"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"l2", "|", "\[Nu]2"}], ")"}], "\[Element]", 
   TemplateBox[{},
    "Reals"]}], "&&", 
  RowBox[{"l1", ">", 
   RowBox[{"l2", "-", "\[Nu]2"}]}]}]], "Output",
 CellChangeTimes->{3.8402937419308357`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"cc48bb35-3dd2-49a0-b456-f88f2af84aa5"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Result", " ", "of", " ", "18.17", ".37", " ", "in", " ", "our", " ", 
    "case"}]}],
  FontSize->36]], "Input",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c6e07a72-1140-4638-af96-2c7c1e03fbdb"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Below", " ", 
    StyleBox[
     RowBox[{"n", "otice"}]], " ", "that", " ", "we", " ", "have", " ", "2", 
    "*", "result", " ", "since"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8402927338594923`*^9, 3.840292746818905*^9}, {
  3.8402932687816257`*^9, 
  3.840293279956665*^9}},ExpressionUUID->"3841f58d-763a-426f-95c5-\
25766febad94"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"our", " ", "integral", " ", "is", " ", 
    RowBox[{"over", " ", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", "instead", " ", 
    RowBox[{"of", " ", "[", 
     RowBox[{"0", ",", "1"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840292750547721*^9, 
  3.840292761306505*^9}},ExpressionUUID->"cca2616d-a5ca-4d81-ad0f-\
7d4b70447e60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"2", 
    FractionBox[
     RowBox[{"Pi", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "-", 
        RowBox[{"2", "\[Lambda]"}], "-", "z"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", 
        RowBox[{"2", "\[Lambda]"}]}], "]"}], 
      RowBox[{"Gamma", "[", "z", "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", "\[Lambda]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["n", "2"], "+", "\[Lambda]", "+", 
        FractionBox["z", "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["z", "2"], "-", 
        FractionBox["n", "2"]}], "]"}]}]]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "3"}], ",", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["l", "1"], "-", "1"}], ")"}]}]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["l", "2"], "-", 
          SubscriptBox["\[Nu]", "2"]}], ")"}]}], "+", "1"}]}]}], " ", "}"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.8402925342282343`*^9, 3.840292621841384*^9}, {
   3.840292653215291*^9, 3.840292687284645*^9}, 3.840292723962448*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"17ed03d5-e44e-46bd-9fbb-289f41f23e55"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     SubscriptBox["l", "2"], "+", 
     SubscriptBox["\[Nu]", "2"]}]], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "1"]}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "2"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Nu]", "2"]}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "1"]}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "-", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.84029267689063*^9, 3.84029268870817*^9}, 
   3.840292724869521*^9, 3.840292764320279*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"51f5a28b-7dce-4e32-b387-1e1a00121bde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"2", 
    FractionBox[
     RowBox[{"Pi", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "-", 
        RowBox[{"2", "\[Lambda]"}], "-", "z"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", 
        RowBox[{"2", "\[Lambda]"}]}], "]"}], 
      RowBox[{"Gamma", "[", "z", "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", "\[Lambda]", "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["n", "2"], "+", "\[Lambda]", "+", 
        FractionBox["z", "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox["z", "2"], "-", 
        FractionBox["n", "2"]}], "]"}]}]]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Lambda]", "\[Rule]", "3"}], ",", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"2", 
       SubscriptBox["l", "1"]}]}], ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["l", "2"], "-", 
          SubscriptBox["\[Nu]", "2"]}], ")"}]}], "+", "1"}]}]}], " ", "}"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.840293906011395*^9, 3.840293908283577*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"bd8acba7-f5bf-4934-a5a5-9ff2126aec4f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     SubscriptBox["l", "2"], "+", 
     SubscriptBox["\[Nu]", "2"]}]], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "1"]}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "2"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Nu]", "2"]}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "1"]}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.840293910999096*^9, 3.840293931195847*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"c8759826-936d-4bba-bd01-93eff13f8221"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "Computations"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840292190190172*^9, 
  3.8402921925818987`*^9}},ExpressionUUID->"ab180753-bf39-43dd-b395-\
f4889d1b3f75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["l", "1"], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["l", "1"], "-", "m", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["l", "1"], "+", "m", "+", "3"}], ")"}]}], 
     RowBox[{
      RowBox[{"4", 
       SubscriptBox["l", "1"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["l", "1"], "+", "2"}], ")"}]}], "+", "3"}]], ")"}], "*", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        SubscriptBox["l", "2"], "+", 
        SubscriptBox["\[Nu]", "2"]}]], " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["l", "1"]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["l", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Nu]", "2"]}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["l", "1"]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        SubscriptBox["l", "1"], "+", 
        SubscriptBox["l", "2"], "-", 
        SubscriptBox["\[Nu]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        SubscriptBox["l", "1"], "+", 
        SubscriptBox["l", "2"], "-", 
        SubscriptBox["\[Nu]", "2"]}], "]"}]}]], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840293294181839*^9, 3.840293345051537*^9}, {
  3.8402934344346457`*^9, 3.840293446087028*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"32979579-746b-4069-9f49-2bb589b1ad25"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     SubscriptBox["l", "2"], "+", 
     SubscriptBox["\[Nu]", "2"]}]], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "2"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Nu]", "2"]}]}], "]"}], " ", 
   SubscriptBox["l", "1"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["l", "1"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "m", "+", 
     SubscriptBox["l", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m", "+", 
     SubscriptBox["l", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "1"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "-", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.840293346089779*^9, 3.8402933930573874`*^9, 
  3.840293447490744*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"10fad892-c3fb-4686-9d00-976d831baa45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["l", "1"], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["l", "1"], "-", "m", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["l", "1"], "+", "m", "+", "3"}], ")"}]}], 
     RowBox[{
      RowBox[{"4", 
       SubscriptBox["l", "1"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["l", "1"], "+", "2"}], ")"}]}], "+", "3"}]], ")"}], "*", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        SubscriptBox["l", "2"], "+", 
        SubscriptBox["\[Nu]", "2"]}]], " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["l", "1"]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["l", "2"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Nu]", "2"]}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["l", "1"]}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        SubscriptBox["l", "1"], "+", 
        SubscriptBox["l", "2"], "-", 
        SubscriptBox["\[Nu]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        SubscriptBox["l", "1"], "+", 
        SubscriptBox["l", "2"], "-", 
        SubscriptBox["\[Nu]", "2"]}], "]"}]}]], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.840294103829784*^9, 3.8402941132419567`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bc4d032c-8c58-4c3c-85b8-cee87d6de998"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     SubscriptBox["l", "2"], "+", 
     SubscriptBox["\[Nu]", "2"]}]], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "2"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["\[Nu]", "2"]}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SubscriptBox["l", "1"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SubscriptBox["l", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "m", "+", 
     SubscriptBox["l", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m", "+", 
     SubscriptBox["l", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", 
      SubscriptBox["l", "1"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     SubscriptBox["l", "1"], "+", 
     SubscriptBox["l", "2"], "-", 
     SubscriptBox["\[Nu]", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.8402941484007263`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"15547591-88e2-48b5-8990-8093b1e3cb01"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"10", ":", " ", 
    RowBox[{"Putting", " ", "all", " ", "together"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8402943167690773`*^9, 3.840294320928165*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0d869c09-9366-4964-9990-a5aaeffc5f4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JPART1", "[", 
   RowBox[{"m_", ",", "l2_", ",", "\[Nu]2_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{"m", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"m", "+", "3"}], ")"}], 
     RowBox[{"Integral1", "[", 
      RowBox[{"l2", ",", "\[Nu]2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "15"], "m", 
     RowBox[{"(", 
      RowBox[{"m", "+", "4"}], ")"}], 
     RowBox[{"Integral2", "[", 
      RowBox[{"l2", ",", "\[Nu]2"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840294323081024*^9, 3.84029434525581*^9}, {
  3.840294382543705*^9, 3.8402943968042088`*^9}, {3.840294508277739*^9, 
  3.840294528696425*^9}, {3.840295709110997*^9, 3.840295781746326*^9}, {
  3.8402958253832083`*^9, 3.840295888120348*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3d835841-4b39-4de5-b4a9-adb643e1411a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "l2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"15", " ", "\[Nu]2"}]}], ")"}]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Nu]2"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "l2", "-", "\[Nu]2"}], "]"}]}], 
  RowBox[{"8", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "l2", "-", "\[Nu]2"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.8402958407067633`*^9, 3.840295844188025*^9}, {
  3.8402958764016857`*^9, 3.84029591317951*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"734785cf-4384-4d27-abaf-5c9cc13d3702"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"11", ":", " ", 
    RowBox[{"Check", " ", "if", " ", "it", " ", "is", " ", "correct"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840296152869731*^9, 3.84029615853303*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"bbb60631-292a-47f5-a4a3-a2d822f8a742"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox["8", "Pi"], "]"}], 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CFourierDefinition", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "[", "\[Gamma]", "]"}], ")"}], "2"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "[", "m", "]"}], ")"}], "2"], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"\[Gamma]", ",", "2", ",", "y"}], "]"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"m", ",", "2", ",", "y"}], "]"}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], 
       FractionBox["5", "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"\[Gamma]_", ",", "l2_", ",", "\[Nu]2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "\[Nu]2"], " ", 
    SuperscriptBox["2", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "l2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "l2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "l2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "l2"}], "-", "\[Nu]2"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "l2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l2"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l2"}], "-", 
      RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Nu]2"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"m_", ",", "l2_", ",", "\[Nu]2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "l2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"15", " ", "\[Nu]2"}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Nu]2"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "l2", "-", "\[Nu]2"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "l2", "-", "\[Nu]2"}], "]"}]}]], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "l2", "+", "\[Nu]2"}]], " ", "\[Pi]", " ", 
        
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l2"}], "-", 
          RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", "l1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l1"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", "2", ",", 
        RowBox[{"l2", "-", "\[Nu]2", "+", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "l2", "+", "\[Nu]2"}]], " ", "\[Pi]", " ", 
        
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l2"}], "-", 
          RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "l1"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", "2", ",", 
        RowBox[{"l2", "-", "\[Nu]2"}]}], "}"}]}], "]"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CFourierClosedFormula", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "[", "\[Gamma]", "]"}], ")"}], "2"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "[", "m", "]"}], ")"}], "2"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "l2", ",", "\[Nu]2"}], "]"}], 
      RowBox[{"J", "[", 
       RowBox[{"m", ",", "l2", ",", "\[Nu]2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l2", ",", "0", ",", "\[Gamma]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]2", ",", "0", ",", "l2"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8402961603502893`*^9, 3.8402965162030907`*^9}, {
  3.840296634115054*^9, 3.840296672932879*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4fe472f1-3c4a-4196-bec5-2a222c54f196"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "<", "51"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"2", "\[Gamma]"}], "+", "1"}]}], ",", 
     RowBox[{"m", "<", 
      RowBox[{
       RowBox[{"2", "\[Gamma]"}], "+", "1", "+", "51"}]}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"CFourierDefinition", "[", 
         RowBox[{"\[Gamma]", ",", "m"}], "]"}], "-", 
        RowBox[{"CFourierClosedFormula", "[", 
         RowBox[{"\[Gamma]", ",", "m"}], "]"}]}], "]"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.840296724859188*^9, 3.840296776505934*^9}, 
   3.840297124050727*^9, {3.8402971603511753`*^9, 3.840297162025485*^9}, {
   3.840297661337708*^9, 3.840297663448819*^9}, {3.840298392119194*^9, 
   3.840298399312361*^9}},ExpressionUUID->"e36893f8-e18a-4bfa-90f0-\
e589b903038e"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297665743482*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5f888b65-0b9d-4a57-8503-1752ddfefba3"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297667121952*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0d666337-a1d0-45e6-a605-3bd051d6cd4e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297668775105*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d7e65a33-70b6-4223-9740-bd4cd5169564"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297670667824*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"147653e1-a631-4ce3-8f2d-9f97de826f1b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297672506415*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"39b5d951-c7cd-48b7-846e-f087279b5a0f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297674743113*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d91a7dc0-620e-47a6-be29-dd8db9d4ded0"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297677772751*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"dc6e5397-12d2-46ed-930a-f7ca0efc0df8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297681402896*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9447fe2b-267e-4937-8990-fb5976b4d65c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402976869821453`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"bc1afb5a-e7d4-4efb-b92d-8362bf34c499"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297694195176*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"011ee327-79b5-427c-9523-5a484f9048d9"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402977067410297`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7019b892-101c-4bd0-a8b8-db2a5e45e53c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297722349978*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"bd0d2e2f-fa83-40e2-ae0b-b21ba6ec3a68"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297731539991*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c5cba962-e9ac-4ab8-b92e-0c960a10885f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.84029773851204*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2a69fb80-a52d-4703-b48a-40147b25b5ca"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.84029774587674*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0dfae5cd-e764-42c4-a0dc-ccd65f22a8b3"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297754102784*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1f773e9e-7801-415a-aa4d-ecb48d3ef75a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297763651496*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"010ccf05-7c71-469c-bb11-e452ce9adf4d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297772582*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"04c78ee1-fed4-4bec-9228-7bcc952c63a1"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297782850322*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7bac7a83-326a-4386-af0c-cc8f21455c1a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297792497241*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"93a5f863-2791-46fb-b486-d21507824755"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297804282102*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"af41a875-67b1-4154-b8f7-bb1b4f9beb3b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402978159348907`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8f44f3f9-2afc-45bf-898f-52172593a101"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297828337337*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d63422f0-ab51-456d-9eaf-fe30c92b0f64"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402978409471483`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9896d824-fb22-4363-9a2a-ca30f9ceb754"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297854323738*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d6586e46-36ff-4539-b224-4def16ad0ed4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297864153698*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"85d85373-4b48-4600-be46-78369b7c6533"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297875549773*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"603d7daa-3669-4496-a77a-43791ca69b59"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297889358733*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"67fcc845-1da5-4d96-aaab-314e4292b984"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402978982209797`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4af6a0d4-5f25-4d98-a4d2-f622db8dbda6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297907241849*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8ff955a4-02a9-4874-8845-c64724855e7d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297909588003*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d3f31124-c6cd-4955-a89b-5173015c702b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402979139365587`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"df7aad85-09d0-4f50-badb-4f615ae341eb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297917180987*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"ae1b1f16-4eea-4587-bf51-f7998bd9da0d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297919699662*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7dc49851-eefc-48ca-a28b-d8c97a24056e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297923882904*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3f930466-d132-4e1e-857f-e15b23f00f58"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402979285418*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f3a9c9b4-28e6-415f-beea-f31df69b7102"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297938599113*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8fbd21e3-6f33-4929-b0a7-262c09979a3e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402979443956614`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a64ee832-c398-4648-982e-0cbadffcd336"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297952806445*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1ab4f631-ef59-4480-853b-6ba5bcbf329d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297960959898*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"bbdf9954-6562-4693-9850-f4cade0591d9"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297969991537*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a54712aa-c32e-4e21-8618-08cfb808175b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297977404904*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"38cee2d3-d2a9-435a-ba5f-7bf4f50f299b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297985968582*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"ac7969aa-a5aa-432b-b0df-960c52b3e906"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840297994527102*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a6b49476-43aa-40e0-a402-4644d175133b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.84029800341181*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"09b01ce0-9308-4dfa-bf0f-0fcee118f1a9"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402980129009457`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5f021232-53a8-44a2-bc5a-0ea56e7d50c6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402980232693167`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a26d3d53-5598-4d53-a8c7-5e608646efcb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298033060121*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f1f756d9-c95f-467a-bba9-3c2e08eaa64c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402980429097843`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3aa3ec47-6980-4423-bdd7-edac2f13b3df"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402980541750717`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"72b31450-b0af-462a-b828-836fe8b0b805"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298066580434*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"48a47747-647c-48cc-af0e-47bcc4472a81"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402980785269623`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6fb26833-577f-43d8-8b68-f965f17daaf8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298090344846*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e106ffe6-6eb9-46e9-8eb5-ef4694383cda"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298099872756*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2ea0948f-8ce7-45b6-a1bd-e71f5b71a32a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298109271779*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"08562801-a692-4794-bb4e-f9582c0e670b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298117728997*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"8b8b1725-2207-494d-8eda-08a052cac12e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402981262135677`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"124e85a0-ca9c-4d4a-ae2b-03c287495184"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.84029813476075*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a684c1ad-56e6-4837-b6f5-2632c90a46c0"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.84029813818748*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"46080fef-2f3e-422c-adb4-b13051a2e8a8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402981420343657`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7387bf29-14e6-4f86-b947-e2887f332bd4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298146121642*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"78d4e7b2-045c-416a-b990-666938a3e15a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402981509861917`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1e60aee2-8184-4267-afa4-a16549f0a13c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.84029815678896*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b2c9d1df-95e2-4502-b067-043ba854065b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298162709428*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d8db11e8-a395-43a5-9297-389ba2b793b9"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298169926414*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c3e8a482-b55d-4c14-b031-49e3c28ac487"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298178290182*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"189c5bda-ed46-4be9-8f7e-0b4cccc2a571"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298187182781*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"fa39610e-1572-41b9-9232-ba45710cef79"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298196993887*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c365720f-2eb7-4a54-9570-1cb2c19b349b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298206366547*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b7501d7c-3e44-49c4-84a2-5fd8b620f4bc"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298215488491*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a342ea6d-9afe-44a1-8d9f-ed1fa0e3e5d5"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298224864326*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0f7973ff-f539-441c-9c12-924ba77dc0b4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298234545363*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b6d7898e-0062-4083-8c71-7380fc52383c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298243960256*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3b0d5f35-315d-41c3-8f7c-dcb6b980e6e6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298254419438*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4cd777cb-b336-42a2-8ad3-472cc24c8a4c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298265049611*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a9a82ad2-4362-4887-a865-e86af2dc3163"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402982737531*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a651d0b8-7c51-47da-8088-0a7cecda2ad7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402982824983873`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"bb127d02-842b-42e0-b48e-c3fd58c5274d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298291903962*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9211680c-fcb8-4052-b926-76f5b7d29d27"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298301577228*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0196c2ef-b643-4bc4-a8bc-85e7a271d0e1"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298311774475*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4d86ef04-18a1-431f-95f2-5f821136a814"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402983196005096`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b768fea6-c0bb-4f51-89d6-5aebc7660be8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402983289330482`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e14cbba0-f9f7-4b04-88a7-e4cd961f5fab"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298338056746*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"ef1bbf9b-ec8c-40b4-970c-04b476cc106a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298347063821*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"62e95f39-82ee-4aa6-8163-e3b8dbb21b8c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298351586692*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9ab2d53b-2957-4176-a99c-08e843c90577"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298357599229*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"10979017-7fd0-4ed2-b42f-ee681c005c4f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.8402983633858967`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"98dd8293-6c56-40c5-a119-30e95f86fffb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.8402967790838413`*^9, {3.840297135745397*^9, 3.840297164993252*^9}, 
   3.840298374625136*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"951735bf-46ec-4d19-bae6-aa3aea877a01"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Remark", " ", "5.11"}]}],
  FontSize->72]], "Input",
 CellChangeTimes->{{3.842093542719132*^9, 3.842093546221291*^9}, {
  3.8504480187623158`*^9, 3.8504480226011553`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"5fc5436e-b5be-4477-9052-052ae0a36f5a"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"12", ":", " ", 
    RowBox[{"Derive", " ", "the", " ", "closed", " ", "formulas", " ", 
     StyleBox[
      RowBox[{"f", "or"}]], " ", "small", " ", "values", " ", "of", " ", 
     "\[Gamma]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.84029844125467*^9, 3.840298448640242*^9}, {
  3.84209357028552*^9, 3.8420935806447887`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"17e9fe61-bf9a-42cf-bc3b-f12998654f15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"w", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     FractionBox["8", "Pi"], "]"}], 
    FractionBox["1", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "3"}], ")"}]}], "]"}]]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"\[Gamma]_", ",", "l2_", ",", "\[Nu]2_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "\[Nu]2"], " ", 
    SuperscriptBox["2", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"l2", "-", "\[Nu]2"}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "l2"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "l2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "l2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "l2"}], "-", "\[Nu]2"}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"4", " ", "l2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "l2"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "l2"}], "-", 
      RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Nu]2"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"m_", ",", "l2_", ",", "\[Nu]2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", "l2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"15", " ", "\[Nu]2"}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Nu]2"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "l2", "-", "\[Nu]2"}], "]"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "l2", "-", "\[Nu]2"}], "]"}]}]], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "l2", "+", "\[Nu]2"}]], " ", "\[Pi]", " ", 
        
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l2"}], "-", 
          RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", "l1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "l1"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", "2", ",", 
        RowBox[{"l2", "-", "\[Nu]2", "+", "1"}]}], "}"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "l2", "+", "\[Nu]2"}]], " ", "\[Pi]", " ", 
        
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "l2"}], "-", 
          RowBox[{"2", " ", "\[Nu]2"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "l1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "l1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "l1"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "l1", "+", "l2", "-", "\[Nu]2"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"l1", ",", "2", ",", 
        RowBox[{"l2", "-", "\[Nu]2"}]}], "}"}]}], "]"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CFourierClosedFormula", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "[", "\[Gamma]", "]"}], ")"}], "2"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "[", "m", "]"}], ")"}], "2"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "l2", ",", "\[Nu]2"}], "]"}], 
      RowBox[{"J", "[", 
       RowBox[{"m", ",", "l2", ",", "\[Nu]2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l2", ",", "0", ",", "\[Gamma]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]2", ",", "0", ",", "l2"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{3.840298522658105*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"1d6079dd-fc1a-423a-89c6-d4c1bf6a1db4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "0"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840298453088173*^9, 
  3.840298454093705*^9}},ExpressionUUID->"37d8b944-79e1-46c1-8727-\
279467444840"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula\[Gamma]0", "[", "m", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"0", ",", "m"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8402985359209127`*^9, 3.840298575293373*^9}, {
  3.840298655651525*^9, 3.840298661307766*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"df81f79b-7851-4af2-aa7d-df67bf048f2b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8402985868936787`*^9, 3.8402986626551437`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"05dd8303-6f21-487f-9a2d-5c21d636e270"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840298457550087*^9, 
  3.840298457661582*^9}},ExpressionUUID->"07d69313-68b8-4f61-acd2-\
14950fc3662b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula\[Gamma]1", "[", "m", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "3"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"1", ",", "m"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840298591725749*^9, 3.8402985918130827`*^9}, {
  3.8402986282641*^9, 3.840298628316475*^9}, {3.840298665676236*^9, 
  3.840298667107049*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"803afb97-7b36-4ffd-91b5-e8dab962f128"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.840298592518188*^9, 3.8402986289956636`*^9, 
  3.8402986676087837`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"04e60e9b-f42d-4f41-95f5-77c0ab18eab3"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "2"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8402984588620462`*^9, 
  3.840298458997274*^9}},ExpressionUUID->"fe2c3fb3-ec72-46b9-b7ce-\
1d9894e300f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula\[Gamma]2", "[", "m", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "5"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"2", ",", "m"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840298597557294*^9, 3.840298597629282*^9}, 
   3.840298632639382*^9, {3.84029867013586*^9, 3.840298671451474*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"be03e16b-70c0-4b44-b780-838c9ac349c8"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"49", "+", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"15", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8402985981280413`*^9, 3.840298633268673*^9, 
  3.840298671975994*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"dd155e80-42d3-4973-9e54-9b6c06a2fd8b"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "3"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840298460045939*^9, 
  3.8402984601894217`*^9}},ExpressionUUID->"61fb57e3-f518-49fa-bb87-\
b57f0698bbc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula\[Gamma]3", "[", "m", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "7"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"3", ",", "m"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840298602797018*^9, 3.840298602901054*^9}, 
   3.840298637590499*^9, {3.8402986742738523`*^9, 3.840298675746797*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"392779e1-df7a-44ae-abcb-888b0eab964f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"67", "+", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8402986034454947`*^9, 3.8402986380930862`*^9, 
  3.840298676269495*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"02eba7c2-fab0-4595-bd2a-27e9da82f2df"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "4"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840298608069309*^9, 
  3.840298608396715*^9}},ExpressionUUID->"eb1422c0-461a-45bd-9348-\
f4d23255c3e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula\[Gamma]4", "[", "m", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "9"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"4", ",", "m"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840298613037726*^9, 3.840298640998865*^9}, {
  3.840298678538814*^9, 3.8402986801232233`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"63e23adf-8556-496d-939f-1e3a963b0490"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"89", "+", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"5", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{{3.840298613688241*^9, 3.8402986414815693`*^9}, 
   3.840298680558976*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"2405004e-1aaf-4d4a-b0b2-bb2f8df1597c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "5"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.840298616949483*^9, 
  3.8402986173721333`*^9}},ExpressionUUID->"a62d5200-716d-49ce-be71-\
38ef861e8c7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula\[Gamma]5", "[", "m", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "11"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"5", ",", "m"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.84029862379734*^9, 3.840298644677775*^9}, {
  3.8402986823940363`*^9, 3.8402986840588923`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5dd3d051-44f1-45b8-8c2c-da4ecc8fa965"],

Cell[BoxData[
 FractionBox[
  RowBox[{"14", " ", 
   RowBox[{"(", 
    RowBox[{"23", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8402986452769938`*^9, 3.840298684551477*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"5d4fe9f8-aa68-4267-b269-c1efd46dea61"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "in", " ", "1", " ", "figure"}]}],
  FontSize->36]], "Input",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f1dccc40-574a-4db6-8a0c-23778338438c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Rescaled", " ", "them", " ", "by", " ", "numerical", " ", "constants", 
    " ", "so", " ", "that", " ", "they", " ", "can", " ", "all", " ", "fit", 
    " ", "into", " ", "the", " ", "same", " ", "figure"}]}],
  FontSize->36]], "Input",ExpressionUUID->"2cbfc6c6-76a7-4319-a38d-\
d080f4e9989a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], ",", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"49", "+", 
         RowBox[{"5", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "50"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Gamma]=0\>\"", ",", "\"\<\[Gamma]=1\>\"", ",", 
      "\"\<\[Gamma]=2\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8402986886477222`*^9, 3.840298705082695*^9}, {
   3.840298735460175*^9, 3.8402987652798557`*^9}, 3.84046705512803*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"be523eaa-c985-42f5-bcc5-d1285694bd5e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            
            LineBox[{{{50., 0.4247272127893224}, {50., 0.4247272127893224}}}, 
             VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            LineBox[CompressedData["
1:eJxVy1tIEwAUxvGRIjbSJAqFLK1E1GJ3L7u4fZtzWxrVbEqWiZNslpeW9KIt
MKjAgiDo+uCSmNoKYz1kYT1IstyL4IQa1MxUMhCn0jDpIasH3ekcOA8//nx7
6s9XNMQJBALZv9+0/hsX39J6r//xnG7Dqb7cLW9En9e9rBsJTvh+//oaM+8C
NC3fXBkKfImZ90RcPVGTktQyGTPvKXBHPZHFwXDMvG+HMVHospaHY+Y9DfFl
A3crE8Ix856O1c4jn5pDZN4z0b4/eWbrIJn3vbAWt3V1dJN5z4Lr8usnH2+Q
ec/GtbFo4JSLzHsOvk1br393knnPQ++oZ/yZg8z7ATQ81XRn1JF5F+F0q//D
VDWZdwkKlh8e9tjIvEuxe3alrfAomXcZek1lY85DZN7l8Ix4qqUHybwrYHY2
rtWZyLznQ7jQ/36hhMx7ATbvcLv9ejLvhRiaNZ+d0pF5L4Jj3y6bREvmXYmk
O/4qn4bMuwr3mx0Tx9Vk3tWYj/w0Z6nIvGvwUtiRkawk816MSMLSpW1FZN61
mAu+ShMVknnXoWzKIKotIPMOnBk11PTkk1nvBBYb5Q9+KMh8r0fIq8o4piDz
vR7yzIFzw3Iy3xtQHvVmK+VkvjfAXm/Peysj830JmrpeXLDIyHxfglVrKHVS
SuZ7I7xX/lS0S8l8b8R0zy1nupTM96Uwjq8F/RIy35fCkqOcvygh870JfScr
1bkSMt+b8K72uW1GTOZ7M/KF2uAjMZnvzQhoFFV2MZnvLehLGr6dLSbzvQU7
TXGqpf+80f8CjtSUaA==
             "], VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$2958#1"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            LineBox[CompressedData["
1:eJxdzHtI02EUxvFhSFKaDoUMlMxMdJTkdDObtcfb1LaILApCw0tWpjYrsVkg
giVdDTQpTdLQkiLDjBBKUsnERAsjuiAU0pnTjPBSlv9Ig/wdOL5w/vjw5XnX
ZVlTc5apVKoI57ksnvISuro12b1/jIpXt4W6Pw8bWfSUsffho+b+yp9s2VXw
D7jgMj40wZbdDf//d7Bl98L35tY53ZMxtuw++BafOPhaPcaW3Rflwc9mdj2w
s2X3w5St9fNMtp0tewDabeYcR7idLXsgTldnZiz3sLNlD0LH7I5r6mliyx6M
l5NNxrQRYssegj0rHo9oBogtuwazWZvMuzuJLftGeEepFxbaiC17GLzTv6Q2
tBBb9s0YXOvv1tdAbNnDEere8iKwltiya1F8Z0OfrZrYskfgV1rrzdpKYsse
CcfXd56Zl4gtuw5X1mg72yuILbseK/evV9nKiS17FHw8AttulxFb9i248SPT
y7eU2LJHo6rmoM+ns8SWfSsyDgwPvS8htuwGpNeHLLjaiC17DK4mFfQcKia2
7Nsw2uNnmSwituzbsW8mpeP6KWLLbkRBRd3HtJPElh2oyarzwwlii14GjO4t
LzYUElvuYwH9qliLldhyH4sBR7S28Dix5T4O1iCd5W4BseU+Dp7m/uGJfGLL
fTzqz3fHxCjdabmPR6F2Xncrj9hyn4D5kqeVrkp3Wu4T8DbE3XDmGLHlPhFk
jdz5N5fYcp+IidnL06VKL1vSVSbMQZ/nwXvTkr0Jja8M6qajxJb7JLwxeVuM
Snda7pNwv+pc9egRYst9Mn6bP+RfVLrTcp+MewGGXD3vl3RVChq7ioLGDxNb
6f8AiJqjLA==
             "], VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$2958#2"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            LineBox[CompressedData["
1:eJxdy1tIEwAUxvGllZWaugQNxDvDG8vUnHnZPrc5561SGdXKREEq8UJSGPig
WUlWCpkREZJmgZRGJtSDJaYZQZn4UpEpkkXgmTpLH7SIhNqB04Hz8OPPF1Rc
mVfirFAoYtfe6d877vHXvqUh9UY47PMw3K1fPaH7K7suwmL38ApcYcuugK9r
5AH70x9s2TfB42BT3ufyRbbsnrAUBPeaE+xs2b3hFXfc1OO0wJbdF+Om1rYg
33m27H5wP2aZ6zw9x5Y9EOFKY0ecyxxb9mBsrn+NW302tuyhGFvOn9KetLFl
VyG3bDZri8HGlj0Mo1+Gx7z8bGzZIzAwMBnT84vYskehttn8xHmG2LKr8Wi5
tvrFKLFlj8ZUTZ5ytZ/Ysu/Eob0D1vluYssegysVns992okteywGM6vH3a4R
W/Y4fHtluFlzidiy70KWS/29kLPElj0e5qjV/vEaYsuuQee5pPbDp4gtewKC
CiYXb1cSW/bdaNLnFDWWElv2RIwEu5etlBBb9iRMI6x4uojYsiejtTL7rvoI
sWVPwfkdH5XvrcSWXYvSB7nNb/cTW3YdBrsK7rhaiC07MPtsGA15xBa9DvCf
Wa7S7CO23Kei/fJW7fY9xJb7VHyglydU2cSWez1GbBcuWjOJLfd6TLyJvN5r
JrbcG3A1NzkkLJ3Ycm9A1c+F0P40Ysu9ETEa5fxRI7Hl3oilxMKAKAOx5T4N
U12f2jboiS33aWhIfNf4HcSWexMK/eI1izpiy70JKutvlcLR6/7rinRs6+hb
568lttynY31OS0tGCrHl3oyh7vLhM8nElnsz8jcG3BhJIrbcZ+B+RUW0t6Ov
2dH/AFZymtc=
             "], VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$2958#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], {{}, Null, 
           PointBox[CompressedData["
1:eJw9yVtIkwEYxvFRIjaaSRQKWbOSoRZr89vBHdyeHdw3Z1SzKVkmTrJZHlrS
jbbgCyqwIAg6XrgkprbCWBdZWBeSLHcjOKEGlS2VDMTpaJh0kWX0vXvh4eXH
f3fTuermDQKBgFnfv0+X0d5xd/DRvPG/ksax6FTo96+vvAVoTd5YGYl84Z2F
K8frc0Tt07xz4E8FEkvDn3lvgzVL6HNWkfOQ4Ri6U5NJzscqd/hjW+wT7wJ0
7cue3TJM3gNneWdPdy+5EL5Lrx5/uE6W4OpEKnLSRy7Ctxnnte9ecgn6xwOT
Tz3k/Wh+ou8VN5KlONURfh+vI8ugSj44FHCR5dg1t9KpPkIuRb/NMeE9SGYQ
GAvUySvJCrDelrVGG1kJ4eLgu0ULWYVN2/3+sImsxsgceyZuJJfBs3enS2Yg
ayC6Ha4N6cla3GvzTB3TkXVYSPxkC7VkPV4Iu8XZGnI5EpnLF7eWkQ2Yj77M
k6rJRjjiZmmDigycHjfX9yl5c8BSC3P/h4K6CbGgVnyUzJnAFAydHWWom1GV
Cko0ZM4Md5O75E0pdQtae56ft5M5C1adsdxpOXUrgpf/VHeROStm+m5689O9
AtbJtWhYRr0C9iLNwgWywIaBEzW64nS34W3DM9fsAeoslEJD9CGZYxHRK2rd
6W7HgGj0liTd7dhh26hdllKvRG6oePPrdf8Fb4zmig==
            "]], {}}}}, 
        Annotation[#, "Charting`Private`Tag$2958#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], {{}, Null, 
           PointBox[CompressedData["
1:eJw9ym1IUwEUxvGLIEm5dGwfDCattWSNipxuZlvdZ+5N2yKyKIgZbmZlurZK
1iyQCyvpdYFLSpM0tKRoYUYIIalkYqKFEb0gFKPVXEboVpZfRoX3eOBw+PE/
q5zu0soUhmHy/u3/S2PsH1BWDP1mFzTDDt1/0DkS+MGbQbb0XMrUeIx3Ghb+
o7wz8a0zNKd+9JW3GJ8NprEXQnIW/DlP4jvufeEtwYwv9CFeQZaix2etjOaS
ZTgZdJQvEZDl6E1suyKcjfDOwbPpDtY+SVZg19KHk8pRshIJ53rrzj7yOogK
hMlkN3kDRGUfS9u6yBsxtjI7bbiNnIu16V1PZc1kFby31gz7guQ8/LSHrjcH
yPmIfnqd4bhAVuPSClVfTwNZg2V7VzM+P7kAYoGs+yZH3oRr3x2ZWfXkQjQ2
7Re/P03ejPJ9E+Nv6shalLUqkqk+sg6XLa7BA17yFoQHJbbpWvJW7ImX9F49
QWbhamh5Zz9OBpqcLRIc480B4d1+r9ZDXQ9oluttbup6jEYLVZ6j1Ivglqtt
t13Ui5BhHZmI1VA3oPXsgE5H5gzwqObVN6qpGzFf9ziQSuaMeKVI1546Qt2E
iDt/+58q6ibEEhdn68mMGXPQVAsWuxntz7XCjsPULXhpFtlYMmfB3cYzwfAh
6sX4ZX1bc57MFeOOVFulWewlaO+vlU8djLB/AcDP7j0=
            "]], {}}}}, 
        Annotation[#, "Charting`Private`Tag$2958#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], {{}, Null, 
           PointBox[CompressedData["
1:eJw1yV1IkwEUxvFlpZWZbgktGOqmjKVj2VzOtrk97vP1q9pkVKslClKJbiSF
wS4sK8lKITMiQpxZIKWBDepiNcy1CMpkNxWVQ7II/JhbuQstIqP3HHg4/PgL
6922hiQOh1O0un+f7vE339K4LBn/FdPl22Pp3JxlHZvBTy04GHv6k/UGpB/q
sn1pjrPOgN0pGmVKYqwzwVWcMI8kLbLmI2zu7RPyo6wFSDtuXxg8s8A6Bzt4
xgFFClmEje2v0e+bZ52HyURNRHuKLIa1abZyk4EswcTX4CRXQM5HIDAlH/k9
x1qKtm7mydoZsgyPEm2tLybIhYh4bLwVP3kXDu8LOKLDZDmuuTKeb/OSizBW
0RrefIOswPdXhtueK+TdqExpv597nlwMRrriD3vISgxeUHuPnCaXQOicit9x
k/egS19d19lIViEkSmtabiCrMQ1J/XQdWYNed9U92VFyKS7u/Mh77yBr0fjQ
2v32AFmHsSHn3VQ7GZh9FkSHjfVZIGsm0aLcT70M3qtbtNv3Ui/Dh7mXJ8VV
1PUIzV+67KigrsenNwU3RxnqBly3anIlFuoGtPxazPObqBshV/Kix4zUjVhS
1WZLDdRNiAx97luvp25Ch+pd5w9QN6NWUKyM66ibIXb8EXPIHAu2DvjWZGmp
W7CuuqenvJQ6g/Hh5uA5DXUGNcnZt0Jq6uV44HIVZq76L1iG5eg=
            "]], {}}}}, 
        Annotation[#, "Charting`Private`Tag$2958#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 0.4247272127893224}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 50}, {0.4247272127893224, 1.5049377038635119`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Gamma]=0\"", "\"\[Gamma]=1\"", "\"\[Gamma]=2\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.8402987122347593`*^9, {3.840298752421116*^9, 3.840298765811228*^9}, 
   3.840467057329361*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"3b4dbe7e-4c23-4c1e-aa5f-79ec63f6288b"]
}, Open  ]]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cb378586-4741-45c0-bdf0-efac14cb37bf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 325, 8, 120, "Input",ExpressionUUID->"94a877ad-f2de-4f15-8cd9-2bfbf4819310"],
Cell[886, 30, 311, 8, 75, "Input",ExpressionUUID->"ed43cbce-4d28-47cc-8a13-4f8e967facd6"],
Cell[1200, 40, 1273, 39, 64, "Input",ExpressionUUID->"6f20a412-e558-4a10-87e6-24d3baf861fd"],
Cell[CellGroupData[{
Cell[2498, 83, 380, 7, 44, "Input",ExpressionUUID->"307409da-3c36-47db-8e21-b1eae1384f36"],
Cell[2881, 92, 581, 16, 55, "Output",ExpressionUUID->"80bcae7a-6934-431b-8b63-352c1e84002f"]
}, Open  ]],
Cell[3477, 111, 230, 7, 59, "Input",ExpressionUUID->"990fc547-df13-4455-8860-f113329febfe"],
Cell[CellGroupData[{
Cell[3732, 122, 280, 5, 44, "Input",ExpressionUUID->"8dfe482d-4bb0-4758-86f9-ab9f990de395"],
Cell[4015, 129, 296, 8, 51, "Output",ExpressionUUID->"8cf7d09e-debe-4f03-895b-e6f5c527bf08"]
}, Open  ]],
Cell[4326, 140, 230, 7, 59, "Input",ExpressionUUID->"f43b9fe1-d9df-48d9-a665-2256d31046c9"],
Cell[CellGroupData[{
Cell[4581, 151, 280, 5, 44, "Input",ExpressionUUID->"28420275-f8e9-4624-83c2-14102bdb8db1"],
Cell[4864, 158, 250, 6, 51, "Output",ExpressionUUID->"7bd8e557-905f-4722-8f3b-a3cba63482df"]
}, Open  ]],
Cell[5129, 167, 415, 11, 75, "Input",ExpressionUUID->"839e5a0f-f711-4de6-bb8c-d92950c981b4"],
Cell[CellGroupData[{
Cell[5569, 182, 279, 5, 44, "Input",ExpressionUUID->"2373b5be-1525-49a8-923c-169372237e68"],
Cell[5851, 189, 149, 2, 34, "Output",ExpressionUUID->"8582449a-dfce-4e03-ae07-105841cafad0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6037, 196, 260, 5, 44, "Input",ExpressionUUID->"180bd266-8433-436f-adc3-0a96fc0c3577"],
Cell[6300, 203, 238, 6, 34, "Output",ExpressionUUID->"64f9da81-a68f-43fe-83e9-650768d896cc"]
}, Open  ]],
Cell[6553, 212, 309, 8, 75, "Input",ExpressionUUID->"9c517084-defc-4bba-aa5b-3932a46fcf64"],
Cell[6865, 222, 731, 21, 51, "Input",ExpressionUUID->"d0a51c0c-edc4-45c5-9541-6b4e39e43512"],
Cell[CellGroupData[{
Cell[7621, 247, 363, 8, 44, "Input",ExpressionUUID->"bafcd5c4-e8fa-482b-8769-26e65d3ced9a"],
Cell[7987, 257, 758, 21, 54, "Output",ExpressionUUID->"8eba9fbe-f235-4b99-9dee-b155974a7a85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8782, 283, 604, 14, 44, "Input",ExpressionUUID->"807014e9-d294-47cd-9b3a-3299e9c0b3f9"],
Cell[CellGroupData[{
Cell[9411, 301, 930, 24, 44, "Print",ExpressionUUID->"534d6694-3ca3-4ed9-a7cf-c27c85decc4f"],
Cell[10344, 327, 1086, 30, 44, "Print",ExpressionUUID->"d87c98db-44df-4318-8b0c-cbbbc6f13b46"],
Cell[11433, 359, 474, 10, 24, "Print",ExpressionUUID->"b42718d1-33dc-4822-906d-083be2c573eb"],
Cell[11910, 371, 474, 10, 24, "Print",ExpressionUUID->"c996368f-eab4-4880-b7fc-ac40e2f5f6a3"],
Cell[12387, 383, 474, 10, 24, "Print",ExpressionUUID->"af92311e-e9d3-4177-8466-10c945e128f8"],
Cell[12864, 395, 476, 10, 24, "Print",ExpressionUUID->"17cf04b2-9d0d-42f9-bf35-fd7292c2f724"],
Cell[13343, 407, 474, 10, 24, "Print",ExpressionUUID->"cd70da1e-7881-4e93-bc53-28cc9ea81a5c"],
Cell[13820, 419, 474, 10, 24, "Print",ExpressionUUID->"17e7a03d-1e2d-47dd-b606-538518dae750"],
Cell[14297, 431, 474, 10, 24, "Print",ExpressionUUID->"be5c2617-4ce6-4336-ae20-f71dde1c9c00"],
Cell[14774, 443, 476, 10, 24, "Print",ExpressionUUID->"5ae0dd36-3b1c-441e-93c4-8e5c4a4c9d1c"],
Cell[15253, 455, 476, 10, 24, "Print",ExpressionUUID->"d05c9afe-1bc2-4310-bac4-726e11fcdaec"]
}, Open  ]]
}, Open  ]],
Cell[15756, 469, 353, 9, 75, "Input",ExpressionUUID->"4a15fb7c-8f68-4f10-898f-81fcc8c9759f"],
Cell[CellGroupData[{
Cell[16134, 482, 1967, 57, 110, "Input",ExpressionUUID->"d74eb42c-3cf6-4846-be57-501abf724533"],
Cell[18104, 541, 656, 19, 53, "Output",ExpressionUUID->"65c12967-4d4f-4cfe-8907-900d29c64a8f"]
}, Open  ]],
Cell[18775, 563, 383, 9, 75, "Input",ExpressionUUID->"b0bc5a0e-9bd9-47ed-b271-5164b1bc0df8"],
Cell[CellGroupData[{
Cell[19183, 576, 734, 21, 63, "Input",ExpressionUUID->"34bbe43b-27ca-4e2e-99c5-3625424a6d99"],
Cell[19920, 599, 170, 2, 34, "Output",ExpressionUUID->"3ce80f13-eaff-4f3b-82ca-094e0fee6f13"]
}, Open  ]],
Cell[20105, 604, 416, 11, 75, "Input",ExpressionUUID->"af53ecad-77cc-4628-ab61-1feb50748e6c"],
Cell[20524, 617, 841, 25, 53, "Input",ExpressionUUID->"7eee7725-dc42-4d57-acb8-ca7fd33a49c9"],
Cell[CellGroupData[{
Cell[21390, 646, 935, 26, 47, "Input",ExpressionUUID->"ff5c83b0-a131-4332-a7c3-1c60649d8d4f"],
Cell[CellGroupData[{
Cell[22350, 676, 222, 5, 24, "Print",ExpressionUUID->"33c0704a-1506-412d-8cc7-47aab0706ef7"],
Cell[22575, 683, 222, 5, 24, "Print",ExpressionUUID->"b82cce95-aea4-4469-acc8-13be38f83285"],
Cell[22800, 690, 222, 5, 24, "Print",ExpressionUUID->"f8db39af-0da6-4b5a-97a4-f708385ddce2"],
Cell[23025, 697, 222, 5, 24, "Print",ExpressionUUID->"dd4509d0-f4c6-4c61-b5c8-0e9b6900f205"],
Cell[23250, 704, 222, 5, 24, "Print",ExpressionUUID->"a00109a3-9dac-4fc6-ac49-8701acceea53"],
Cell[23475, 711, 224, 5, 24, "Print",ExpressionUUID->"0f8a9c45-12f8-4740-9e39-6e6265ee2087"],
Cell[23702, 718, 222, 5, 24, "Print",ExpressionUUID->"40cabebd-30cd-4e26-91a7-7c13261a8c8e"],
Cell[23927, 725, 222, 5, 24, "Print",ExpressionUUID->"fce89497-a9ed-4895-8586-f17201c25388"],
Cell[24152, 732, 222, 5, 24, "Print",ExpressionUUID->"e7c24da5-72b0-40e0-a104-05e98ba01dd4"],
Cell[24377, 739, 222, 5, 24, "Print",ExpressionUUID->"03bc19ea-0722-4e4a-9c2e-53e58a332709"],
Cell[24602, 746, 222, 5, 24, "Print",ExpressionUUID->"410bf4f5-6868-4c11-88e7-5e5373234080"]
}, Open  ]]
}, Open  ]],
Cell[24851, 755, 493, 14, 79, "Input",ExpressionUUID->"b61b66c6-a549-41c3-a40e-3a1ca43c4269"],
Cell[CellGroupData[{
Cell[25369, 773, 529, 12, 44, "Input",ExpressionUUID->"4618f067-6328-43de-9377-de387745c187"],
Cell[25901, 787, 1117, 33, 56, "Output",ExpressionUUID->"ff937f7a-5c5c-4a5f-a3be-a8063c7ea935"]
}, Open  ]],
Cell[27033, 823, 353, 9, 75, "Input",ExpressionUUID->"ea56290d-1d85-4723-94a3-a320228a6a6e"],
Cell[CellGroupData[{
Cell[27411, 836, 1123, 32, 99, "Input",ExpressionUUID->"50c903b3-75f9-49ae-965d-4139254b65aa"],
Cell[28537, 870, 436, 11, 60, "Output",ExpressionUUID->"c61dc2f7-ca04-46aa-a455-10d23a373676"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29010, 886, 1247, 36, 99, "Input",ExpressionUUID->"162dd1e6-d833-4a92-a5ef-d196cb31871b"],
Cell[30260, 924, 584, 16, 60, "Output",ExpressionUUID->"2bfecd95-53c6-4e46-bb8d-9a40616aebab"]
}, Open  ]],
Cell[30859, 943, 469, 18, 66, "Input",ExpressionUUID->"3f4c6e99-baf0-4c6b-b161-4648b7d1ac5a"],
Cell[31331, 963, 213, 6, 59, "Input",ExpressionUUID->"eb2d4a3a-5dc7-4ed8-8c1f-21571c6504b4"],
Cell[CellGroupData[{
Cell[31569, 973, 405, 11, 44, "Input",ExpressionUUID->"85bc7f0b-4bd3-45ae-af2c-2d0edb92c21a"],
Cell[31977, 986, 351, 10, 36, "Output",ExpressionUUID->"97871185-f4f0-4199-b49e-286de5cff028"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32365, 1001, 356, 9, 44, "Input",ExpressionUUID->"193d0e0f-e6fc-47ad-be29-90ec74a94e60"],
Cell[32724, 1012, 344, 10, 36, "Output",ExpressionUUID->"cc48bb35-3dd2-49a0-b456-f88f2af84aa5"]
}, Open  ]],
Cell[33083, 1025, 269, 8, 75, "Input",ExpressionUUID->"c6e07a72-1140-4638-af96-2c7c1e03fbdb"],
Cell[33355, 1035, 407, 11, 59, "Input",ExpressionUUID->"3841f58d-763a-426f-95c5-25766febad94"],
Cell[33765, 1048, 433, 12, 59, "Input",ExpressionUUID->"cca2616d-a5ca-4d81-ad0f-7d4b70447e60"],
Cell[CellGroupData[{
Cell[34223, 1064, 1536, 45, 73, "Input",ExpressionUUID->"17ed03d5-e44e-46bd-9fbb-289f41f23e55"],
Cell[35762, 1111, 1185, 36, 57, "Output",ExpressionUUID->"51f5a28b-7dce-4e32-b387-1e1a00121bde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36984, 1152, 1403, 42, 73, "Input",ExpressionUUID->"bd8acba7-f5bf-4934-a5a5-9ff2126aec4f"],
Cell[38390, 1196, 1118, 34, 57, "Output",ExpressionUUID->"c8759826-936d-4bba-bd01-93eff13f8221"]
}, Open  ]],
Cell[39523, 1233, 218, 6, 59, "Input",ExpressionUUID->"ab180753-bf39-43dd-b395-f4889d1b3f75"],
Cell[CellGroupData[{
Cell[39766, 1243, 1881, 57, 67, "Input",ExpressionUUID->"32979579-746b-4069-9f49-2bb589b1ad25"],
Cell[41650, 1302, 1389, 44, 57, "Output",ExpressionUUID->"10fad892-c3fb-4686-9d00-976d831baa45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43076, 1351, 1808, 55, 67, "Input",ExpressionUUID->"bc4d032c-8c58-4c3c-85b8-cee87d6de998"],
Cell[44887, 1408, 1372, 44, 57, "Output",ExpressionUUID->"15547591-88e2-48b5-8990-8093b1e3cb01"]
}, Open  ]],
Cell[46274, 1455, 321, 8, 75, "Input",ExpressionUUID->"0d869c09-9366-4964-9990-a5aaeffc5f4e"],
Cell[CellGroupData[{
Cell[46620, 1467, 940, 24, 61, "Input",ExpressionUUID->"3d835841-4b39-4de5-b4a9-adb643e1411a"],
Cell[47563, 1493, 1041, 30, 60, "Output",ExpressionUUID->"734785cf-4384-4d27-abaf-5c9cc13d3702"]
}, Open  ]],
Cell[48619, 1526, 336, 8, 75, "Input",ExpressionUUID->"bbb60631-292a-47f5-a4a3-a2d822f8a742"],
Cell[48958, 1536, 6668, 198, 374, "Input",ExpressionUUID->"4fe472f1-3c4a-4196-bec5-2a222c54f196"],
Cell[CellGroupData[{
Cell[55651, 1738, 1095, 27, 116, "Input",ExpressionUUID->"e36893f8-e18a-4bfa-90f0-e589b903038e"],
Cell[CellGroupData[{
Cell[56771, 1769, 250, 6, 24, "Print",ExpressionUUID->"5f888b65-0b9d-4a57-8503-1752ddfefba3"],
Cell[57024, 1777, 250, 6, 24, "Print",ExpressionUUID->"0d666337-a1d0-45e6-a605-3bd051d6cd4e"],
Cell[57277, 1785, 250, 6, 24, "Print",ExpressionUUID->"d7e65a33-70b6-4223-9740-bd4cd5169564"],
Cell[57530, 1793, 250, 6, 24, "Print",ExpressionUUID->"147653e1-a631-4ce3-8f2d-9f97de826f1b"],
Cell[57783, 1801, 250, 6, 24, "Print",ExpressionUUID->"39b5d951-c7cd-48b7-846e-f087279b5a0f"],
Cell[58036, 1809, 250, 6, 24, "Print",ExpressionUUID->"d91a7dc0-620e-47a6-be29-dd8db9d4ded0"],
Cell[58289, 1817, 250, 6, 24, "Print",ExpressionUUID->"dc6e5397-12d2-46ed-930a-f7ca0efc0df8"],
Cell[58542, 1825, 250, 6, 24, "Print",ExpressionUUID->"9447fe2b-267e-4937-8990-fb5976b4d65c"],
Cell[58795, 1833, 252, 6, 24, "Print",ExpressionUUID->"bc1afb5a-e7d4-4efb-b92d-8362bf34c499"],
Cell[59050, 1841, 250, 6, 24, "Print",ExpressionUUID->"011ee327-79b5-427c-9523-5a484f9048d9"],
Cell[59303, 1849, 252, 6, 24, "Print",ExpressionUUID->"7019b892-101c-4bd0-a8b8-db2a5e45e53c"],
Cell[59558, 1857, 250, 6, 24, "Print",ExpressionUUID->"bd0d2e2f-fa83-40e2-ae0b-b21ba6ec3a68"],
Cell[59811, 1865, 250, 6, 24, "Print",ExpressionUUID->"c5cba962-e9ac-4ab8-b92e-0c960a10885f"],
Cell[60064, 1873, 249, 6, 24, "Print",ExpressionUUID->"2a69fb80-a52d-4703-b48a-40147b25b5ca"],
Cell[60316, 1881, 249, 6, 24, "Print",ExpressionUUID->"0dfae5cd-e764-42c4-a0dc-ccd65f22a8b3"],
Cell[60568, 1889, 250, 6, 24, "Print",ExpressionUUID->"1f773e9e-7801-415a-aa4d-ecb48d3ef75a"],
Cell[60821, 1897, 250, 6, 24, "Print",ExpressionUUID->"010ccf05-7c71-469c-bb11-e452ce9adf4d"],
Cell[61074, 1905, 247, 6, 24, "Print",ExpressionUUID->"04c78ee1-fed4-4bec-9228-7bcc952c63a1"],
Cell[61324, 1913, 250, 6, 24, "Print",ExpressionUUID->"7bac7a83-326a-4386-af0c-cc8f21455c1a"],
Cell[61577, 1921, 250, 6, 24, "Print",ExpressionUUID->"93a5f863-2791-46fb-b486-d21507824755"],
Cell[61830, 1929, 250, 6, 24, "Print",ExpressionUUID->"af41a875-67b1-4154-b8f7-bb1b4f9beb3b"],
Cell[62083, 1937, 252, 6, 24, "Print",ExpressionUUID->"8f44f3f9-2afc-45bf-898f-52172593a101"],
Cell[62338, 1945, 250, 6, 24, "Print",ExpressionUUID->"d63422f0-ab51-456d-9eaf-fe30c92b0f64"],
Cell[62591, 1953, 252, 6, 24, "Print",ExpressionUUID->"9896d824-fb22-4363-9a2a-ca30f9ceb754"],
Cell[62846, 1961, 250, 6, 24, "Print",ExpressionUUID->"d6586e46-36ff-4539-b224-4def16ad0ed4"],
Cell[63099, 1969, 250, 6, 24, "Print",ExpressionUUID->"85d85373-4b48-4600-be46-78369b7c6533"],
Cell[63352, 1977, 250, 6, 24, "Print",ExpressionUUID->"603d7daa-3669-4496-a77a-43791ca69b59"],
Cell[63605, 1985, 250, 6, 24, "Print",ExpressionUUID->"67fcc845-1da5-4d96-aaab-314e4292b984"],
Cell[63858, 1993, 252, 6, 24, "Print",ExpressionUUID->"4af6a0d4-5f25-4d98-a4d2-f622db8dbda6"],
Cell[64113, 2001, 250, 6, 24, "Print",ExpressionUUID->"8ff955a4-02a9-4874-8845-c64724855e7d"],
Cell[64366, 2009, 250, 6, 24, "Print",ExpressionUUID->"d3f31124-c6cd-4955-a89b-5173015c702b"],
Cell[64619, 2017, 252, 6, 24, "Print",ExpressionUUID->"df7aad85-09d0-4f50-badb-4f615ae341eb"],
Cell[64874, 2025, 250, 6, 24, "Print",ExpressionUUID->"ae1b1f16-4eea-4587-bf51-f7998bd9da0d"],
Cell[65127, 2033, 250, 6, 24, "Print",ExpressionUUID->"7dc49851-eefc-48ca-a28b-d8c97a24056e"],
Cell[65380, 2041, 250, 6, 24, "Print",ExpressionUUID->"3f930466-d132-4e1e-857f-e15b23f00f58"],
Cell[65633, 2049, 248, 6, 24, "Print",ExpressionUUID->"f3a9c9b4-28e6-415f-beea-f31df69b7102"],
Cell[65884, 2057, 250, 6, 24, "Print",ExpressionUUID->"8fbd21e3-6f33-4929-b0a7-262c09979a3e"],
Cell[66137, 2065, 252, 6, 24, "Print",ExpressionUUID->"a64ee832-c398-4648-982e-0cbadffcd336"],
Cell[66392, 2073, 250, 6, 24, "Print",ExpressionUUID->"1ab4f631-ef59-4480-853b-6ba5bcbf329d"],
Cell[66645, 2081, 250, 6, 24, "Print",ExpressionUUID->"bbdf9954-6562-4693-9850-f4cade0591d9"],
Cell[66898, 2089, 250, 6, 24, "Print",ExpressionUUID->"a54712aa-c32e-4e21-8618-08cfb808175b"],
Cell[67151, 2097, 250, 6, 24, "Print",ExpressionUUID->"38cee2d3-d2a9-435a-ba5f-7bf4f50f299b"],
Cell[67404, 2105, 250, 6, 24, "Print",ExpressionUUID->"ac7969aa-a5aa-432b-b0df-960c52b3e906"],
Cell[67657, 2113, 250, 6, 24, "Print",ExpressionUUID->"a6b49476-43aa-40e0-a402-4644d175133b"],
Cell[67910, 2121, 249, 6, 24, "Print",ExpressionUUID->"09b01ce0-9308-4dfa-bf0f-0fcee118f1a9"],
Cell[68162, 2129, 252, 6, 24, "Print",ExpressionUUID->"5f021232-53a8-44a2-bc5a-0ea56e7d50c6"],
Cell[68417, 2137, 252, 6, 24, "Print",ExpressionUUID->"a26d3d53-5598-4d53-a8c7-5e608646efcb"],
Cell[68672, 2145, 250, 6, 24, "Print",ExpressionUUID->"f1f756d9-c95f-467a-bba9-3c2e08eaa64c"],
Cell[68925, 2153, 252, 6, 24, "Print",ExpressionUUID->"3aa3ec47-6980-4423-bdd7-edac2f13b3df"],
Cell[69180, 2161, 252, 6, 24, "Print",ExpressionUUID->"72b31450-b0af-462a-b828-836fe8b0b805"],
Cell[69435, 2169, 250, 6, 24, "Print",ExpressionUUID->"48a47747-647c-48cc-af0e-47bcc4472a81"],
Cell[69688, 2177, 252, 6, 24, "Print",ExpressionUUID->"6fb26833-577f-43d8-8b68-f965f17daaf8"],
Cell[69943, 2185, 250, 6, 24, "Print",ExpressionUUID->"e106ffe6-6eb9-46e9-8eb5-ef4694383cda"],
Cell[70196, 2193, 250, 6, 24, "Print",ExpressionUUID->"2ea0948f-8ce7-45b6-a1bd-e71f5b71a32a"],
Cell[70449, 2201, 250, 6, 24, "Print",ExpressionUUID->"08562801-a692-4794-bb4e-f9582c0e670b"],
Cell[70702, 2209, 250, 6, 24, "Print",ExpressionUUID->"8b8b1725-2207-494d-8eda-08a052cac12e"],
Cell[70955, 2217, 252, 6, 24, "Print",ExpressionUUID->"124e85a0-ca9c-4d4a-ae2b-03c287495184"],
Cell[71210, 2225, 249, 6, 24, "Print",ExpressionUUID->"a684c1ad-56e6-4837-b6f5-2632c90a46c0"],
Cell[71462, 2233, 249, 6, 24, "Print",ExpressionUUID->"46080fef-2f3e-422c-adb4-b13051a2e8a8"],
Cell[71714, 2241, 252, 6, 24, "Print",ExpressionUUID->"7387bf29-14e6-4f86-b947-e2887f332bd4"],
Cell[71969, 2249, 250, 6, 24, "Print",ExpressionUUID->"78d4e7b2-045c-416a-b990-666938a3e15a"],
Cell[72222, 2257, 252, 6, 24, "Print",ExpressionUUID->"1e60aee2-8184-4267-afa4-a16549f0a13c"],
Cell[72477, 2265, 249, 6, 24, "Print",ExpressionUUID->"b2c9d1df-95e2-4502-b067-043ba854065b"],
Cell[72729, 2273, 250, 6, 24, "Print",ExpressionUUID->"d8db11e8-a395-43a5-9297-389ba2b793b9"],
Cell[72982, 2281, 250, 6, 24, "Print",ExpressionUUID->"c3e8a482-b55d-4c14-b031-49e3c28ac487"],
Cell[73235, 2289, 250, 6, 24, "Print",ExpressionUUID->"189c5bda-ed46-4be9-8f7e-0b4cccc2a571"],
Cell[73488, 2297, 250, 6, 24, "Print",ExpressionUUID->"fa39610e-1572-41b9-9232-ba45710cef79"],
Cell[73741, 2305, 250, 6, 24, "Print",ExpressionUUID->"c365720f-2eb7-4a54-9570-1cb2c19b349b"],
Cell[73994, 2313, 250, 6, 24, "Print",ExpressionUUID->"b7501d7c-3e44-49c4-84a2-5fd8b620f4bc"],
Cell[74247, 2321, 250, 6, 24, "Print",ExpressionUUID->"a342ea6d-9afe-44a1-8d9f-ed1fa0e3e5d5"],
Cell[74500, 2329, 250, 6, 24, "Print",ExpressionUUID->"0f7973ff-f539-441c-9c12-924ba77dc0b4"],
Cell[74753, 2337, 250, 6, 24, "Print",ExpressionUUID->"b6d7898e-0062-4083-8c71-7380fc52383c"],
Cell[75006, 2345, 250, 6, 24, "Print",ExpressionUUID->"3b0d5f35-315d-41c3-8f7c-dcb6b980e6e6"],
Cell[75259, 2353, 250, 6, 24, "Print",ExpressionUUID->"4cd777cb-b336-42a2-8ad3-472cc24c8a4c"],
Cell[75512, 2361, 250, 6, 24, "Print",ExpressionUUID->"a9a82ad2-4362-4887-a865-e86af2dc3163"],
Cell[75765, 2369, 248, 6, 24, "Print",ExpressionUUID->"a651d0b8-7c51-47da-8088-0a7cecda2ad7"],
Cell[76016, 2377, 252, 6, 24, "Print",ExpressionUUID->"bb127d02-842b-42e0-b48e-c3fd58c5274d"],
Cell[76271, 2385, 250, 6, 24, "Print",ExpressionUUID->"9211680c-fcb8-4052-b926-76f5b7d29d27"],
Cell[76524, 2393, 250, 6, 24, "Print",ExpressionUUID->"0196c2ef-b643-4bc4-a8bc-85e7a271d0e1"],
Cell[76777, 2401, 250, 6, 24, "Print",ExpressionUUID->"4d86ef04-18a1-431f-95f2-5f821136a814"],
Cell[77030, 2409, 252, 6, 24, "Print",ExpressionUUID->"b768fea6-c0bb-4f51-89d6-5aebc7660be8"],
Cell[77285, 2417, 252, 6, 24, "Print",ExpressionUUID->"e14cbba0-f9f7-4b04-88a7-e4cd961f5fab"],
Cell[77540, 2425, 250, 6, 24, "Print",ExpressionUUID->"ef1bbf9b-ec8c-40b4-970c-04b476cc106a"],
Cell[77793, 2433, 250, 6, 24, "Print",ExpressionUUID->"62e95f39-82ee-4aa6-8163-e3b8dbb21b8c"],
Cell[78046, 2441, 250, 6, 24, "Print",ExpressionUUID->"9ab2d53b-2957-4176-a99c-08e843c90577"],
Cell[78299, 2449, 250, 6, 24, "Print",ExpressionUUID->"10979017-7fd0-4ed2-b42f-ee681c005c4f"],
Cell[78552, 2457, 252, 6, 24, "Print",ExpressionUUID->"98dd8293-6c56-40c5-a119-30e95f86fffb"],
Cell[78807, 2465, 250, 6, 24, "Print",ExpressionUUID->"951735bf-46ec-4d19-bae6-aa3aea877a01"]
}, Open  ]]
}, Open  ]],
Cell[79084, 2475, 329, 8, 120, "Input",ExpressionUUID->"5fc5436e-b5be-4477-9052-052ae0a36f5a"],
Cell[79416, 2485, 494, 12, 133, "Input",ExpressionUUID->"17e9fe61-bf9a-42cf-bc3b-f12998654f15"],
Cell[79913, 2499, 5694, 169, 325, "Input",ExpressionUUID->"1d6079dd-fc1a-423a-89c6-d4c1bf6a1db4"],
Cell[85610, 2670, 236, 7, 59, "Input",ExpressionUUID->"37d8b944-79e1-46c1-8727-279467444840"],
Cell[CellGroupData[{
Cell[85871, 2681, 617, 14, 44, "Input",ExpressionUUID->"df81f79b-7851-4af2-aa7d-df67bf048f2b"],
Cell[86491, 2697, 493, 14, 52, "Output",ExpressionUUID->"05dd8303-6f21-487f-9a2d-5c21d636e270"]
}, Open  ]],
Cell[86999, 2714, 236, 7, 59, "Input",ExpressionUUID->"07d69313-68b8-4f61-acd2-14950fc3662b"],
Cell[CellGroupData[{
Cell[87260, 2725, 664, 15, 44, "Input",ExpressionUUID->"803afb97-7b36-4ffd-91b5-e8dab962f128"],
Cell[87927, 2742, 508, 15, 52, "Output",ExpressionUUID->"04e60e9b-f42d-4f41-95f5-77c0ab18eab3"]
}, Open  ]],
Cell[88450, 2760, 238, 7, 59, "Input",ExpressionUUID->"fe2c3fb3-ec72-46b9-b7ce-1d9894e300f1"],
Cell[CellGroupData[{
Cell[88713, 2771, 637, 14, 44, "Input",ExpressionUUID->"be03e16b-70c0-4b44-b780-838c9ac349c8"],
Cell[89353, 2787, 528, 15, 52, "Output",ExpressionUUID->"dd155e80-42d3-4973-9e54-9b6c06a2fd8b"]
}, Open  ]],
Cell[89896, 2805, 238, 7, 59, "Input",ExpressionUUID->"61fb57e3-f518-49fa-bb87-b57f0698bbc5"],
Cell[CellGroupData[{
Cell[90159, 2816, 640, 14, 44, "Input",ExpressionUUID->"392779e1-df7a-44ae-abcb-888b0eab964f"],
Cell[90802, 2832, 529, 15, 52, "Output",ExpressionUUID->"02eba7c2-fab0-4595-bd2a-27e9da82f2df"]
}, Open  ]],
Cell[91346, 2850, 236, 7, 59, "Input",ExpressionUUID->"eb1422c0-461a-45bd-9348-f4d23255c3e5"],
Cell[CellGroupData[{
Cell[91607, 2861, 617, 14, 44, "Input",ExpressionUUID->"63e23adf-8556-496d-939f-1e3a963b0490"],
Cell[92227, 2877, 530, 15, 52, "Output",ExpressionUUID->"2405004e-1aaf-4d4a-b0b2-bb2f8df1597c"]
}, Open  ]],
Cell[92772, 2895, 238, 7, 59, "Input",ExpressionUUID->"a62d5200-716d-49ce-be71-38ef861e8c7d"],
Cell[CellGroupData[{
Cell[93035, 2906, 619, 14, 44, "Input",ExpressionUUID->"5dd3d051-44f1-45b8-8c2c-da4ecc8fa965"],
Cell[93657, 2922, 493, 14, 52, "Output",ExpressionUUID->"5d4fe9f8-aa68-4267-b269-c1efd46dea61"]
}, Open  ]],
Cell[94165, 2939, 225, 6, 75, "Input",ExpressionUUID->"f1dccc40-574a-4db6-8a0c-23778338438c"],
Cell[94393, 2947, 357, 8, 117, "Input",ExpressionUUID->"2cbfc6c6-76a7-4319-a38d-d080f4e9989a"],
Cell[CellGroupData[{
Cell[94775, 2959, 1702, 50, 62, "Input",ExpressionUUID->"be523eaa-c985-42f5-bcc5-d1285694bd5e"],
Cell[96480, 3011, 25231, 535, 241, "Output",ExpressionUUID->"3b4dbe7e-4c23-4c1e-aa5f-79ec63f6288b"]
}, Open  ]]
}
]
*)



==> anc/Lemma_5_4_and_Proposition_7_4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    426736,      11385]
NotebookOptionsPosition[    395301,      10972]
NotebookOutlinePosition[    395694,      10988]
CellTagsIndexPosition[    395651,      10985]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Orthogonality", " ", "of", " ", "Gegenabuer", " ", "polynomials"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844755136699891*^9, 3.844755147482112*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"fa285a8d-c7e8-480b-a6ab-1851251ee6c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Pi", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "-", 
       RowBox[{"2", "a"}]}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", 
       RowBox[{"2", "a"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "a"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Gamma", "[", "a", "]"}], ")"}], "2"]}]], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{
       RowBox[{"2", "\[Mu]"}], "+", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"2", "\[Lambda]"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844755286567893*^9, 3.844755325755432*^9}, {
  3.844755956425907*^9, 3.844755957487275*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0fb3f5e9-f289-4b55-b426-23b883276793"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Mu]"}]}]], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{3.8447553284745407`*^9, 3.844755971196135*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d51fda77-245c-4965-b9db-bdccdc4edd0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Lambda]", "=", "0"}], ",", 
   RowBox[{"\[Lambda]", "<", "11"}], ",", 
   RowBox[{"\[Lambda]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Nu]", "=", "0"}], ",", 
     RowBox[{"\[Nu]", "<", "11"}], ",", 
     RowBox[{"\[Nu]", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Nu]", "\[Equal]", "\[Lambda]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{"a", ">", "1"}], ",", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"GegenbauerC", "[", 
                RowBox[{
                 RowBox[{"2", "\[Nu]"}], ",", "a", ",", "x"}], "]"}], 
               RowBox[{"GegenbauerC", "[", 
                RowBox[{
                 RowBox[{"2", "\[Lambda]"}], ",", "a", ",", "x"}], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["x", "2"]}], ")"}], 
                RowBox[{"a", "-", 
                 FractionBox["1", "2"]}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "-", 
            FractionBox[
             RowBox[{"Pi", " ", 
              SuperscriptBox["2", 
               RowBox[{"1", "-", 
                RowBox[{"2", "a"}]}]], 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"2", "\[Lambda]"}], "+", 
                RowBox[{"2", "a"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"2", "\[Lambda]"}], "+", "1"}], "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "\[Lambda]"}], "+", "a"}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Gamma", "[", "a", "]"}], ")"}], "2"]}]]}], "]"}]}], 
         "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8447551515151453`*^9, 3.844755256920177*^9}, {
  3.84475533372966*^9, 3.844755374070485*^9}, {3.844755480119911*^9, 
  3.844755481396867*^9}, {3.844755923872539*^9, 3.844755972505806*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2b0a7893-a91a-4483-b3f3-bbf788d96ffe"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559782097197`*^9}},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"51d11765-e6c6-48af-b8e7-baafb95f5905"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.844755982439026*^9}},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7883c82f-b32b-42d1-9640-3209087f6cb1"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559869171257`*^9}},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"24abed86-2fb9-491f-9599-d85971167000"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559579381523`*^9}, 
   3.8447559923933887`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c249dfa1-1e3f-4843-9e1f-2daa708884d8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559579381523`*^9}, 
   3.844755998579522*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"45d59acd-7342-405b-9e59-5252bd77bc91"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559579381523`*^9}, 
   3.844756005032649*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"05de3775-f1d4-49d4-9f92-f4d82581938b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559579381523`*^9}, 
   3.844756012882265*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a9d28e33-bc78-4068-93ca-f50f4d068d4e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.844755246197667*^9, 3.844755262946577*^9}, {
   3.844755369232802*^9, 3.844755375970427*^9}, 3.844755482528639*^9, 
   3.844755726471504*^9, {3.844755941973597*^9, 3.8447559579381523`*^9}, 
   3.844756023028776*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"58e71780-5540-4194-a5b1-3a6b59e4d891"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"In", " ", "our", " ", "case"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844756152975623*^9, 
  3.844756155989572*^9}},ExpressionUUID->"e0d8e4ff-02d8-46f4-a63c-\
77f4a4305c7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Pi", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "-", 
       RowBox[{"2", "a"}]}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "\[Lambda]"}], "+", 
       RowBox[{"2", "a"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "\[Lambda]"}], "+", "1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "\[Lambda]"}], "+", "a"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"Gamma", "[", "a", "]"}], ")"}], "2"]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{
      RowBox[{"2", "\[Mu]"}], "+", 
      FractionBox["1", "2"]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844756172292966*^9, 3.844756180589974*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8b2d8a07-3423-415a-bd78-da71d5df7215"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Mu]"}]}]], " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.844756160382861*^9, 3.84475618121625*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"a16fb3f3-5315-4b23-bddb-a2702722bed6"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", 
    StyleBox[
     RowBox[{"c", "onstant"}]], " ", "MathsfM"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844756191621438*^9, 3.844756194036766*^9}, {
  3.8447563089285603`*^9, 3.844756312271818*^9}, {3.8447566519054937`*^9, 
  3.84475665854352*^9}, {3.844756992826359*^9, 3.844756994225707*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"aa995b7c-fedf-49bc-a7f3-cf89e3393df9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Mu]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "\[Mu]"}]}]], " ", "\[Pi]", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Lambda]"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "\[Lambda]"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"n_", ",", "\[Mu]1_", ",", "\[Mu]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "n"}], "+", "1", "+", "\[Mu]1", "+", 
   "\[Mu]2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationConstant", "[", 
    RowBox[{"n_", ",", "\[Mu]1_", ",", "\[Mu]2_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       RowBox[{"n", ",", "\[Mu]1", ",", "\[Mu]2"}], "]"}], 
      SuperscriptBox["2", 
       RowBox[{"\[Mu]1", "+", "\[Mu]2"}]]], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[Mu]1", "+", "\[Mu]2", "+", "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[Mu]1", "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[Mu]2", "+", "1"}], "]"}]}]]}], "]"}]}], 
  "    "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", 
   RowBox[{"\[Mu]_", ",", "m_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "\[Mu]"}], "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"m", "+", "\[Mu]", "+", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Mu]", "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"m", "+", 
      RowBox[{"2", "\[Mu]"}], "+", "1"}], "]"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "[", 
   RowBox[{"\[Mu]_", ",", "m_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{" ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{"Gamma", "[", 
      RowBox[{"m", "+", "1"}], "]"}], ")"}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        RowBox[{"m", "-", "\[Lambda]"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], 
      " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", "\[Lambda]", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", "m"}], "]"}]}]}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"m", "-", "\[Lambda]", "+", "1"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"1", "+", "\[Mu]"}], ",", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", 
        RowBox[{"2", " ", "\[Lambda]"}]}], "]"}], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", "\[Lambda]"}], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ",", 
        RowBox[{"m", "-", "\[Lambda]"}]}], 
       "]"}]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathsfM", "[", 
   RowBox[{"\[Mu]_", ",", "m_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"\[Mu]", ",", "m"}], "]"}], "*", 
      RowBox[{"NormalizationConstant", "[", 
       RowBox[{"m", ",", "\[Mu]", ",", "\[Mu]"}], "]"}]}], ")"}], "2"], "*", 
   RowBox[{"L", "[", 
    RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.844756248588861*^9, 3.844756261372429*^9}, {
   3.844756322618541*^9, 3.844756369838644*^9}, 3.844756662193828*^9, {
   3.844756972784445*^9, 3.844756980188055*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"362d6f50-4e94-47c1-8cc1-4ebf9d089df6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "Definition", 
   StyleBox[
    RowBox[{" ", " "}]]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447569997305317`*^9, 3.844757000745193*^9}, {
  3.8447612677188807`*^9, 
  3.8447612721041527`*^9}},ExpressionUUID->"aa6deb1d-9b1b-44e7-b34f-\
7ca0751570ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"MathsfM", "[", 
   RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.84475631673636*^9, 3.844756318735032*^9}, {
   3.8447563724540586`*^9, 3.844756377439521*^9}, 3.8447566632398157`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"52df74ed-4cef-4dce-99a9-35ae239c8831"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "\[Lambda]"}], "+", 
     RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "m", "-", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "\[Lambda]", "+", "\[Mu]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m", "+", "\[Lambda]", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m", "-", "\[Lambda]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "\[Lambda]", "+", "\[Mu]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "\[Lambda]", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "m", "+", "\[Lambda]", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.8447563784689293`*^9, 3.844756665904121*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"5b933ffd-ebe9-4c8b-8906-79c7584025e0"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Simplification", " ", "for", " ", "Latex"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844756669200656*^9, 3.844756672655056*^9}, {
  3.844761275278809*^9, 
  3.8447612768390837`*^9}},ExpressionUUID->"d89c132c-c9f4-4c72-829d-\
7a6bce860348"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MathsfMSimplified", "[", 
   RowBox[{"\[Mu]_", ",", "m_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]]}]], 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "m"}], "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "m", "-", "\[Lambda]"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m", "+", "\[Lambda]", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m", "-", "\[Lambda]"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "m", "+", "\[Lambda]", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[Lambda]"}], "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], ")"}], "  ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Lambda]", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " "}]}], 
    RowBox[{"  ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Lambda]", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Lambda]", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], 
      " "}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathsfM", "[", 
    RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}], "-", 
   RowBox[{"MathsfMSimplified", "[", 
    RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.844757075776*^9, 3.844757101928566*^9}, {
  3.844757606188127*^9, 3.844757611917733*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2a7c8da9-b3bf-41bd-adfa-5cc86ccdf817"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8447576179172297`*^9, 3.844758563986206*^9, 
  3.8447594338238573`*^9, 3.84475965250181*^9, 3.844759726001292*^9, 
  3.84476185006427*^9, 3.844778331242559*^9, 3.8447857269873743`*^9, 
  3.8447867858869133`*^9, 3.844844789572441*^9, 3.844851513023785*^9, 
  3.844913361630639*^9, 3.845103201119809*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"fc6d7166-2709-4400-a45f-10a750165ea2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Monotonicity", " ", "with", " ", "respect", " ", "to", " ", "m"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447571854958*^9, 
  3.844757209638452*^9}},ExpressionUUID->"e0741b37-37b5-4039-887f-\
6e2e34834d28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathsfMSimplified", "[", 
    RowBox[{"\[Mu]", ",", 
     RowBox[{"m", "+", "1"}], ",", "\[Lambda]"}], "]"}], "-", 
   RowBox[{"MathsfMSimplified", "[", 
    RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.84475719144868*^9, 3.844757199678706*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"79917c62-a893-499a-a9bd-fb83a947fa11"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "\[Lambda]"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "m", "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["3", "2"], "+", "\[Lambda]", "+", "\[Mu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m", "+", "\[Lambda]", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "m", "-", "\[Lambda]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[Lambda]", "+", "\[Mu]"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Lambda]", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "m", "+", "\[Lambda]", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.8447572010740137`*^9, 3.844757629592927*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"21db2baa-599c-4225-ae4b-f7281d2aa07b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"MathsfMSimplified", "[", 
    RowBox[{"20", ",", "m", ",", "3"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3", ",", "30"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"MathsfMSimplified", "[", 
    RowBox[{"30", ",", "m", ",", "13"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "15", ",", "30"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.844757212875412*^9, 3.8447572325814447`*^9}, 
   3.844757314371089*^9, {3.844757636449003*^9, 3.8447576394124002`*^9}, {
   3.844757673031062*^9, 3.844757682830063*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"53c3c769-2ea2-4e53-ab2c-9b7e3efa9032"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
        LineBox[{{{30., 0.000027601857838818445`}, {30., 
         0.000027601857838818445`}}},
         VertexColors->None]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.011000000000000001`], AbsoluteThickness[1.6], Opacity[0.2], 
        LineBox[CompressedData["
1:eJxdyU0ow3Ecx/HZPGzCJEqe8rCWp2Y2Nubh902ZidLk4OGwUZscPByWp7Pi
gBRxo5Q0OZCU0uSgOBAltjxrR0q4WO2/UfP91ff/qc/h3Suvb7jdIZNIJJl/
l/4/MjmofK2ujYUChn2/3miyfgbrI50MI+8X/VeaVIZNPRXG30pcjjIlw6ae
Dq/TE9f+w3iGTT0LGpZvLHdyOcOmngtzZrfRqI9l2NTzofojx5D4GM2wqavA
nLkoHHllDJu6Gjb9e11NCnS1yAth0pMw+NwrZdjUi+HgRRvq9kYxbOqloFqW
BX196KUi14DbNOacCksYNnUtJKw8/Ty40bUiL4edzh6rxYZeLnIdfMv1ivNs
dJ3I9bAS2Ew6Pg3zpl4BA191E2v2MG/qlXArvHqao8O8qRvgzL50qN0N8aZu
hD3NfqLSGeJNvQqGelLSfXkh3tSroShgy9n2C7ypm8Aed8IutwTe1GugxBIz
uz4q8KZeC6aWtI1Vs8Cbeh3Md3hm2jIE3ui/W6vyoQ==
         "],
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$3424#1"]& ]}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], AbsoluteThickness[1.6], {}, 
      PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQDQEcDio3fEqWTlC2h/AFHArenE2/oCcC5Ys4VLzW
LknV54fyJRwetldefrybC8qXcXCadtXjFgcHlK/g0Ou20tzcmA3KV3KwfC9n
xnuXBcpXcXCTnvx333VmKF/NYfnjzZHunDC+hkPVXp7c+4lMUL6Ww44HBv+i
rjNC+ToOKtOY/9xIgvH1HFZalae1/GeA8g0ceKbf+3FnJYxv6LAhIjrQIx7G
N3L4zGHMeUYWxjd2mP5zOd+B4//tIHwTh8xPtpXzE2B8U4drfx/u9WSB8c0c
TiRM2W2w8R+Ub+6wWW8rL38ajG/hkBctJHFDEca3dND8GS+35vFfKN/KIYH9
iP35VTC+tYO2B2vPojIY38bBylt06Tw3GN/WoS9kb4e/FIxv53B7katV4Mc/
dgCYd3Oa
       "]], {}},
     Annotation[#, "Charting`Private`Tag$3424#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{3, 0.000027601857838818445`},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{3, 30}, {0.000027601857838818445`, 0.00007216650627259546}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844757233099245*^9, 3.844757315046708*^9, 
  3.844757633614717*^9, 3.8447576835682383`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"5b0b0aca-6b73-4eb0-8403-aad793b51966"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
        LineBox[{{{30., 2.7712610182777863`*^-15}, {30., 
         2.7712610182777863`*^-15}}},
         VertexColors->None]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], Opacity[0.2], 
        LineBox[CompressedData["
1:eJxTTMoPSmVmYGDgB2ImKIYAPYd9DZGReSx/bGD8I2l7joh/ewHlGzjIOW6d
6rzrO5yPKm/ooNU9Rd5T/Cucjypv5LDjvtXjbrfPcD6qvLHDo+n73i15/xHO
R5U3cTjcFCfX/ewDnI8qb+rg5/szdaLQBzgfVd7MYe+P5vqUk+/gfFR5cwd5
4af70pe9hfNR5S0cbi0UvfNt3Rs4H1Xe0sG0aYnqgZuv4XxUeSsHg/b+yN/y
r+F8VHlrh7fMmmun17yC81HlbRxqA8Ikt79+Ceejyts6RKyZWxye9RLOh8kD
AKdvl/8=
         "],
         VertexColors->None]}},
      Annotation[#, "Charting`Private`Tag$3445#1"]& ]}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6], {}, 
      PointBox[{{15., 6.221092261882006*^-15}, {16., 
       5.268584182740639*^-15}, {17., 4.6831337749810975`*^-15}, {18., 
       4.280036772917151*^-15}, {19., 3.982616552475374*^-15}, {20., 
       3.752678230789294*^-15}, {21., 3.5688188188061794`*^-15}, {22., 
       3.418009178959644*^-15}, {23., 3.291813547689099*^-15}, {24., 
       3.1845031367625367`*^-15}, {25., 3.0920364248093196`*^-15}, {26., 
       3.0114720766289745`*^-15}, {27., 2.940613241608948*^-15}, {28., 
       2.8777827475025215`*^-15}, {29., 2.8216758824910197`*^-15}, {30., 
       2.7712610182777863`*^-15}}], {}},
     Annotation[#, "Charting`Private`Tag$3445#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{15, 2.7712610182777863`*^-15},
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05]},
  PlotRange->{{15, 30}, {2.7712610182777863`*^-15, 6.221092261882006*^-15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.844757233099245*^9, 3.844757315046708*^9, 
  3.844757633614717*^9, 3.84475768361512*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c048216c-85c6-4715-835d-55d6b64429f4"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Computation", " ", "of", " ", "the", " ", "Fourier", " ", "constants", 
    " ", "for", " ", "small", " ", "values", " ", "of", " ", "\[Gamma]"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844758482039678*^9, 3.844758495471219*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f383abe6-8405-4fc8-aa5d-f6907f76c1b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CFourierClosedFormula", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Mu]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MathsfMSimplified", "[", 
       RowBox[{"\[Mu]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
      RowBox[{"MathsfMSimplified", "[", 
       RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}], 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"\[Lambda]", ",", "\[Mu]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "\[Gamma]"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.844758497560041*^9, 3.8447585586382008`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"eecd6299-a44d-4082-a6b3-d30e6223d726"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "0"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.845116859936838*^9, 
  3.845116860271988*^9}},ExpressionUUID->"f01e0243-6d09-473b-84b5-\
8432c664c253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Mu]", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"CFourierClosedFormula", "[", 
     RowBox[{"0", ",", "\[Mu]", ",", "m"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.844758573711622*^9, 3.8447585777099333`*^9}, {
  3.8451163668091593`*^9, 3.8451163901975822`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9f13cd9f-d3be-4e2f-9a42-f3babe46d7b9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "m", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.84475857854165*^9, 3.845103243039358*^9, 
  3.845116390936324*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"88743709-0ea7-4a2b-be03-91254cfe8834"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Simplification", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.845116619619123*^9, 
  3.84511662453489*^9}},ExpressionUUID->"db5ec0d7-0075-4820-88d9-\
1e463b8b6d09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "m"}], "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "m", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "m"}], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m"}], "]"}], "  ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Mu]"}], "]"}]], ")"}], "2"]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.8451166342741003`*^9, 3.845116650846793*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"aff001ea-c91a-4bde-93ac-013122944e49"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845116654606588*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7a86acb6-4dbe-48d9-9798-5fd3aa8e4bf7"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.845116854937702*^9, 
  3.845116855848104*^9}},ExpressionUUID->"ddd70ab6-510c-4741-bf83-\
055d1c892c0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Mu]", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"CFourierClosedFormula", "[", 
     RowBox[{"1", ",", "\[Mu]", ",", "m"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8447585830703993`*^9, 3.844758583181888*^9}, {
  3.845116393349551*^9, 3.845116395662591*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"bbd504a7-1dc3-4dc8-a8c9-32e7b811c401"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[Mu]", "+", 
     RowBox[{"2", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", "m"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "m"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["5", "2"], "+", "m", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.844758587971259*^9, 3.845103249537443*^9, 
  3.8451164008285017`*^9, 3.8451166983425493`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"ca4b5d19-61e1-4c64-a951-43af78049835"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Simplification", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",ExpressionUUID->"1c0e7e76-422b-4f6f-a3ca-\
89de4a14061d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "m"}], "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "\[Mu]", "+", 
       RowBox[{"2", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "m"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
    RowBox[{"8", " ", "\[Pi]", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[Mu]"}], "]"}]], ")"}], "2"], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "m"}], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "\[Mu]", "+", 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "m"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.845116697246379*^9, 3.845116739104682*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"73bcfa43-9b9a-4707-a053-5888519731db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.845116740717279*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"67879ec9-5fd4-440f-aeb3-bd10dded4387"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "2"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8451168506350803`*^9, 
  3.8451168573759413`*^9}},ExpressionUUID->"7188bf89-31e4-496a-9258-\
0e5aac9fefd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Mu]", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"Element", "[", 
      RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"m", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"CFourierClosedFormula", "[", 
     RowBox[{"2", ",", "\[Mu]", ",", "m"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.845103249932235*^9, 3.8451032500272293`*^9}, {
  3.8451163980431767`*^9, 3.845116400125327*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"a333a068-2a7a-4fe9-83a8-7e2010d686f2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", "\[Mu]"}]}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[Mu]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Mu]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "+", "m"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "\[Mu]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "6"}], " ", "\[Mu]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"4", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "m"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", "m", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[Mu]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["9", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "m", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.845117043877286*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"54214d94-662c-44ae-bcc9-1ed3d115f756"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "for", " ", "Latex"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844778342442733*^9, 
  3.844778345114122*^9}},ExpressionUUID->"d3fac6a1-a200-484b-a4ae-\
28fda907bdd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DiscretePlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"0", ",", "30", ",", "m"}], "]"}], ",", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"1", ",", "30", ",", "m"}], "]"}], ",", 
     RowBox[{"CFourierClosedFormula", "[", 
      RowBox[{"2", ",", "30", ",", "m"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "50"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Gamma]=0\>\"", ",", "\"\<\[Gamma]=1\>\"", ",", 
      "\"\<\[Gamma]=2\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844778347787032*^9, 3.8447784054730377`*^9}, {
  3.844778480083243*^9, 3.844778533851*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c779ec00-1d0c-410b-b52f-5b0f75a26a17"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            
            LineBox[{{{50., 0.6926159584151415}, {50., 0.6926159584151415}}}, 
             VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[1.6]], 
            LineBox[CompressedData["
1:eJxVy1tI03EYxvG1WbiIMNIKs2hSHsrTTGel02ebTgtKjLTwgKEVJIXhRSpS
ehUGC8MUE8LsQIy5TkaW58SC6MK8CIOhSWL+/tPp1DKTMgtq75/3hffiw5dH
U1B89LRKoVBE/33l//fccKk2+PHABnh8rN44J4VOJP3TbFJpr9CM6pXwmHcF
ItTZhXmrfpF590ZkTU32+5FFMu8+uDF0N2A5a4HMuy8OFj0Jr7/1lcz7Flj0
x3WmE/Nk3gPgcO2J9M+fI/O+A9ZrjuebG2fJvAeiNia49ZDbTeZ9J/IDFUr7
2AyZ9yA0DbuvWFamybyHwO4fVzedME3mfTfGHlmFuc5F5j0MBRcP6zsULjLv
Efj5aiax9vIUmfcoWD+2+c2snSLzrkVX55mK6nuTZN6jMVreknHdPEnmfS+a
VUfaLfNOMu8xqD6VK9IeOMm8x0IzYEp/c9JJ5l2Hho51ljCNk8x7HCrVQ4vv
JiQy7/tw82WOzvupROZ9P9qb30YWVEpk3g9g09Lv7WczJDLv8dC6Si50BUlk
3hPwsL8d3iuCzLser8usWSqHIPOeCJVt4dL5F4LMexLGMRm+vkGQeQcG+6vO
PSsTZNarAItdfI7KFWS+N+CHl3pjvkGQ+d6A1Y7eTv8QQeZ7I3Li3MZkH0Hm
eyMWtn0y9S7J5nsT0uODQ0vGZfO9CZmDxqGUQdl8nwzJYsjb1S2b75PxLaOv
Z9kmm+9TUG+vbO1ulM33Kbh/W1eaeVU235tR9MVmbSuXzfdmeOmVWz8Uyeb7
VPRITR13cmXzfSq06pFi33TZfJ+G5sKQNYFG2XyfhuqK7359sbI9/Q9DvN8L

             "], VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$2912#1"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[1.6]], 
            LineBox[CompressedData["
1:eJxVy11I03EUxvHlUEvJxIwSTJxKuqGjOV9Kp3vm27SLaSYYCkGp1EUxkrCL
upihoOlNlhdBBUvCrrQwC3TagmjYMjAHC4lMKH//TVubJqIYFdTOn3PgXHz4
8qjOWevblAqFQv/3I/5/+K6+FKrFkgiE3TBYFpLUy8Z/Chqfqhv6Pt6JRdi8
K7Ar4Bke6VSE9+B9N1LScnpsfdtk3uMhtdxIP5O6SeY9EdnOTOXN0E8y74cQ
sS/GG31hncx7Ml5Men7fNa2ReU/Fadd01FpziMx7Gk7MWlPNQ0Ey7xnYyc14
VxMbJPN+BN6vb8YdB3+Qec/C+rPQ+GJpgMy7BoaRrMyoru9k3rOR0PhY3bi0
SuZdi7wvLtvF+lUy70dxz92W/m1+hcy7Dpey+l8nt6yQec9Fjd1u3f7lJ/Ou
x2jE3sj3D/1k3vPQ+sR7u7DOT+Y9H6ruPecPRPrJvBdgQ3l1osPpI/NeiKVT
hydvdfrIvB9DS6NeTJp9ZN6PY+h+SNOa4CPzXoTE9nZz3JJE5r0Y5cUuXe2Y
RObdgOdTPu3bHonMewlM8es27VmJzHspxDVdd75BIvNuRO3wK409SSLzDkT3
akaLtgSZdRtQ1ekemFsQZL43wdKtmiiaFmS+N6Fv6uRY7ZAg830ZvE2GpECv
IPN9GdJmnHGblwWZ78ux4Q3OWpoFme/Loa1zmT9VCjLfV2D+0YO5Hp0g830F
CmLUn40pgsz3ldixJDoDsYLM95Vo3fJe6dqWzfdV0FdYO0I+2XxfBUfO5kDm
gmy+NyPS3TCT5JbN92Z44rI1Dodsvq/GzHC/Qzkqm++rcd3zoW3ZLpvva5C3
3+JpGpQd7n8Av5zlxA==
             "], VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$2912#2"]& ]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        TagBox[{{{
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            LineBox[{}, VertexColors -> None]}, {
            Directive[
             Opacity[0.2], 
             PointSize[0.009166666666666668], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[1.6]], 
            LineBox[CompressedData["
1:eJxVy1tIkwEYxvFNozTsQAaVhjhJc2ZbNo8r3bPpnGbZJsHmRPBY5EUpUkMo
06ykG/HCMMibrLTCcwQyKBG1qDQQpYyEooHf983jUgJhYl24N94X3osffx5F
ydW8cn+ZTKb5935b7ztVoL20UO7V+XzhgcEjKue2vKKTL0139tTL4DPvMnR/
H7s3ZAqAz7wHoGXXr/CFHZtk3vfCe8gv6NWjdTLv+6FXrL2sfPyHzPtBuMoK
DTPda2TeD8M1EZlbbFol8x4O1cVzdlvSbzLvEcirtzk/FnnIvB/Bh6q7nsGB
FTLvUTAbG73lEStk3qMRUa7oO29ZJvMeg8gG87J//RKZ91h80jbqnOOLZN5V
UCWGWBXqRTLvJ2DvT6mJe7pA5j0Os47ZnRPRC2TeTyJNejhT55wn867BSLbZ
YrPOk3mPR3Xo3ODbDTeZ9wQ42+3bLne5ybwnwtw02m4scZN5T0KgRl1RGeYm
854MR9Nxh/KnROY9BYbtcvXnDonMuxbGvP6pqSqJzPsp2Aq+pY9AIvN+Gq7U
sbaEYInMeyrUwdX3J0WRzHsaQlt2H8geFsm86+B9Xeuxtolk3oG03GnPcI1I
Zr0OeFfau2jJF8l8r8fZPa3OGa1I5ns9tDnKgtgwkcz3BoRDm3vUXyTzvQG3
yjrWOyWBzPfpKNrnOtY8KZD5Ph19Mda+UadA5vsMFOfkrMY+E8h8n4FEx+zA
QLNA5nsjpsa/OPU3BTLfG9HVMPTifYVA5vtMXLr25I0mXyDzfSbuGGs7r2cJ
ZL434YZcX3Y7WSDzvQlX7M9DzigFMt9nIcgSvzEcIpD5PgtRX3vUP4IEMt9n
Qz041tu6+d++/hcY29/F
             "], VertexColors -> None]}}}, 
         Annotation[#, "Charting`Private`Tag$2912#3"]& ]}}, {
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], {{}, Null, 
           PointBox[CompressedData["
1:eJw1yVtIE3AYxuG1WWwRYaQVy6JJeSh1LnVWOvduc1ODGou00MliVtAoDC+a
IrVdxYKFYQ4TwuxAjLlORtbmYYkF0YXtIgyGJolty+am1jIps8L/98HLx8NP
ZKw/corL4XDy/u3/pxszS9IfjWzAimblZl9INCHjMnOQI6iuq131W75CPsQt
LdXvxheYE3F99E7KUlWcOQkVpsfZjpvfmLfALjsmVR2fZ05BILJHLDTMMe+A
82rg2eaOWeZUtOan9xyMxZh3wpDK4bono8xp6ByLXbYvzzBnwC0sbJspJu/G
5ENnSNMWYc6C8cIhmZdDzsGvl9GS1ktfmXPh/NCbHF1LlqC/73Sz7e40815M
NHXrrmnIeejiHfbY578w58N2Uh8qv08ugGhEpX19gixFu3edPUtELoRFMLrw
Nhhm3ocbL2qk/Cfk/fB0vREbLeQD2LT4Z/sZHbkIkkjD+f40cjEeDHvAXw4x
y/Cq0VnFC5BLwHPFL557TpZjCtPZ69vJgH/YevZpI7MVsLtDn3L11BX4mSDY
aFBQV2B1wNcnzKCuRE1hTFmaSF2J+LaPKt9ikHUVtEXpmQ1TzFYVKv3KUbWf
einCdkXtrgHqpfiuGxpcclFXw+G29Ax0UFfj3i2pufIKdQ1Mn13O3ibqGiTI
uFvfm6iXYTDc6b2tp14GiWC8PklLvRxddRlrUpXUy2Fr/pE8VEC9Akcdyrlw
ZlD+Fw2J8Eo=
            "]], {}}}}, 
        Annotation[#, "Charting`Private`Tag$2912#1"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], {{}, Null, 
           PointBox[CompressedData["
1:eJw1yVtI03EYxvG1MS1HS2xRAxM3pR3Q0ZyH0umeqfPvutjMhIVCUJvURTGS
0Iu6mKGgzZusLoIK1gi70sIscNMWRMOWgTn4h0Q2qM11WJsmohgd2O994eHl
w1dxxt3eLRQIBIZ/+//p+p4nFMv1QmSVNj3WdHjf35QwC7AjFR0b7xcw70SR
snzI490yZZ2PFefVklPFG8wylIVUomuZX8wHINyTx+eeW2MuxLNA9M9t8ypz
MU6GZ3NWuzLMShybdxdz/jRzKbYrSt9YJeRD4D+/mgru/8msxtqTzNRyQ4pZ
C+O4WpUz8IO5DAWOhxpH7DuzDpWfwp7z7eTDuBPpLvmy+I1ZjwvqkZeFTnIF
rD6fe+v3V2YDJoS7xW/vkyvhesTfqGkjV0ExuOvsPjG5GuuivuneUJK5BrET
BwPX+8lH4HQYEgGOfBT+uxmtq4BcC1lPDyeNrTDXoakurLdPko14OpPUvR4i
18Ocv+bRnSY3IHFZP1hlJJtgH3uh9cnJQO6wdqJ2M5G1B2jpj4wuLDELzLAN
KqZrZ6mb4Z05Pmn3U28E32mUp4apN0I5F5JuXKTehHU+PW/rot4EXVuY+2Ch
3ozFB/cWhvTUm1Gdp/loKqJuwbZNFkpJqFvg2uQvDWzFWW+Bodndm0kye1oQ
LN8YVS1R5yCOdMzJI9Q5RKVl2mCQeivmxkaCognqrbgSfdcd91G3onKvLdp5
K276CyEW7Uw=
            "]], {}}}}, 
        Annotation[#, "Charting`Private`Tag$2912#2"]& ], 
       TagBox[{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], {{}, Null, 
           PointBox[CompressedData["
1:eJw1ymtIk3EUx/FNozTWhQyqGbKNNGdry+Z1pftt83Fbq7X5ZnMieFuRL0qR
GkLZzEp6I74QDPJNVlrhZRrBeKBk6IpKA1Fq0aBoYK68LSUQJlb0PwcOhw/f
I625VOZOEAgE6r/779Iok121lcK49r9WtMKl2f6hVgFYxuDn4O0xYxJzErp2
fJMsbNtk/7sRP5AgenZvnXkvdNK1pw33fzPvR6SuUh8aXGM+iMhUurXauMos
gfLcGZcz/xezDGWtTv5tVYz5EN403or5R1eYM2Dj2uNuGTkTMrfUd9a+zJyF
9DbbcmLrErMC7zTtWn5ykVkJZZ7YIVWRj8E1Utic/XCBORthT3j7VCb5OIqj
d0Ne/iezGuNmm93pIOegKXXO/3LjB3Mu+F7XlgsD5DzYOiZ6uRpyPpLVqvqG
NHIBPB1HPfKvUeZC6LcKVe/7yBpwZSMzM43kE3BWfDKMg3wSkaJgT24KuQiq
lKY70/PzzMVI7dq5zxwgaxF/3hJz9JCBYutsLNDM7AVe1Q4v2sup63B6Vzcf
0lDXQWORVyjSqOshgcZ6OJG6Htfr+tb7o99ZN6BqT+RI5zSz1wBflsM3wVMv
QbXFsqp4RL0EeZ7w6GgndQ4zkx943TXqHAbaxp68rqdeivOXH7xQl1MvxU2u
pf+KiboRV4W6uhsF1I246HosPiWnboLInrMREFM3IePjkOqLiLoZKn9wuHtz
TvsHZ3DnTQ==
            "]], {}}}}, 
        Annotation[#, "Charting`Private`Tag$2912#3"]& ]}}, {}, {}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> True, 
     AxesOrigin -> {0, 0.6926159584151415}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "MessagesHead" -> DiscretePlot, "AxisPadding" -> Scaled[0.02], 
       "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.647624, 0.37816, 0.614037], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.571589, 0.586483, 0.], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.915, 0.3325, 0.2125], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
          AbsoluteThickness[1.6]], 
         Directive[
          RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
          AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
       "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
       Scaled[0.05]}, 
     PlotRange -> {{0, 50}, {0.6926159584151415, 1.6293445339791546`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Gamma]=0\"", "\"\[Gamma]=1\"", "\"\[Gamma]=2\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"None", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.844778407118779*^9, {3.844778485484421*^9, 3.844778534390255*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"0107bd01-5ca2-40d0-941b-12d2db071ef6"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Final", " ", "lower", " ", "bound"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447570057538233`*^9, 3.844757006537258*^9}, {
  3.844759386206748*^9, 3.8447593909661503`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f5c004ae-cd20-4275-b465-0026bd1400a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MathsfP", "[", 
    RowBox[{"\[Mu]_", ",", "m_", ",", "\[Lambda]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"MathsfMSimplified", "[", 
     RowBox[{"\[Mu]", ",", "m", ",", "\[Lambda]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "[", 
       RowBox[{"m", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], "2"]]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"\[Mu]_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Omega]", "[", 
      RowBox[{"\[Gamma]", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], "2"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"MathsfMSimplified", "[", 
       RowBox[{"\[Mu]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MathsfP", "[", 
         RowBox[{"\[Mu]", ",", "\[Gamma]", ",", "\[Lambda]"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"MathsfP", "[", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{
            RowBox[{"2", "\[Gamma]"}], "+", "1"}], ",", "\[Lambda]"}], 
          "]"}]}]}], " ", ")"}], 
      RowBox[{"\[Xi]", "[", 
       RowBox[{"\[Lambda]", ",", "\[Mu]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "\[Gamma]"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LowerBound", "[", 
   RowBox[{"\[Mu]_", ",", "m_", ",", "\[Gamma]_", ",", "\[Lambda]_"}], "]"}], 
  ":=", "  ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Omega]", "[", 
      RowBox[{"m", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], "2"], " ", 
   RowBox[{"S", "[", 
    RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8447594370632677`*^9, 3.844759516572407*^9}, {
   3.844759582997582*^9, 3.84475963441962*^9}, 3.84475966488454*^9, {
   3.8447597031166487`*^9, 3.844759732480517*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"26248989-e57d-49ee-9cd5-fbafec448555"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Closed", " ", "formulas"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447598182597723`*^9, 3.844759821635181*^9}, 
   3.8447598545891657`*^9},ExpressionUUID->"63c69afb-688a-43c7-b73b-\
886566ce742a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<For \[Gamma]=\>\"", ",", "\[Gamma]", ",", 
     "\"\< we have S[\[Mu],\[Gamma]]=\>\"", ",", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"S", "[", 
       RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.844759823755206*^9, 3.844759827739996*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5a9d82fb-a8d3-469e-a420-bee5499799a2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", "\[Mu]"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"10", " ", "\[Mu]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "\[Mu]"}], "]"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}],
  SequenceForm[
  "For \[Gamma]=", 0, " we have S[\[Mu],\[Gamma]]=", 4^$CellContext`\[Mu] 
   Pi^(-1) (1 + 2 $CellContext`\[Mu]) (3 + 2 $CellContext`\[Mu])^(-2) (7 + 
    10 $CellContext`\[Mu]) Gamma[Rational[1, 2] + $CellContext`\[Mu]]^2 
   Gamma[1 + $CellContext`\[Mu]]^(-1) 
   Gamma[Rational[5, 2] + $CellContext`\[Mu]]/Gamma[
   Rational[5, 2] + 2 $CellContext`\[Mu]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844759830030581*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"4ebad11e-b58f-4df7-a45d-c1d771a569d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "\[Mu]"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"909", "+", 
       RowBox[{"4", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"243", "+", 
          RowBox[{"2", " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"34", "+", "\[Mu]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Mu]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}],
  SequenceForm[
  "For \[Gamma]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   4^(-3 - 2 $CellContext`\[Mu]) (7 + 2 $CellContext`\[Mu])^(-1) (3 + 
    4 $CellContext`\[Mu]) (5 + 4 $CellContext`\[Mu]) (7 + 
    4 $CellContext`\[Mu]) (9 + 4 $CellContext`\[Mu]) (909 + 
    4 $CellContext`\[Mu] (243 + 
      2 $CellContext`\[Mu] (34 + $CellContext`\[Mu]))) 
   Gamma[1 + $CellContext`\[Mu]]^(-2) 
   Gamma[Rational[5, 2] + $CellContext`\[Mu]]^2 
   Gamma[Rational[11, 2] + 2 $CellContext`\[Mu]]^(-2) 
   Gamma[2 + 4 $CellContext`\[Mu]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844759831846135*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"9106951e-f2fd-4e5b-bf6d-1a9f6e95ec87"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.844759847235402*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"f720dcb1-0a26-46a3-9bea-884c534429fd"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Part", " ", 
    RowBox[{"A", ":", " ", 
     RowBox[{"Small", " ", "\[Mu]"}]}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447613101370277`*^9, 3.84476131530702*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"1edd8ece-a993-47cd-8e88-8a0ec5208461"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", "them"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844761416178212*^9, 
  3.8447614176335173`*^9}},ExpressionUUID->"159c7dd8-72c0-4b00-930f-\
e43b2b7bf637"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Mu]", "=", "0"}], ",", 
     RowBox[{"\[Mu]", "\[LessEqual]", "10"}], ",", 
     RowBox[{"\[Mu]", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<For \[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< and \[Mu]=\>\"", 
       ",", "\[Mu]", ",", "\"\< we have S[\[Mu],\[Gamma]]=\>\"", ",", 
       RowBox[{"FullSimplify", "[", " ", 
        RowBox[{"S", "[", 
         RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}]}], "]"}]}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.844761339916964*^9, 3.844761372010729*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bcb6c540-a718-46b0-93bb-998af455f15f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["7", "9"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[7, 9]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381957738*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"69c9e460-2267-46bb-bdeb-39c52da51fce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["102", "175"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[102, 175]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613819631433`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c96b8c9e-e49a-421b-b3b2-2c2d1921936f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["270", "539"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[270, 539]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381970381*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c632f1ae-b6f1-4e2a-a5fd-13d5c26e7652"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["5180", "11583"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[5180, 11583]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381974695*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b80b7c62-f546-40c5-9f5a-6bb789b4b3ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["207270", "508079"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[207270, 508079]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381978735*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"61661b26-742d-4ffb-a2b4-ae6fae6c61da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["24948", "66079"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[24948, 66079]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138198178*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"60f641c5-107f-40e7-b2c3-327329f8f617"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2950948", "8357625"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2950948, 8357625]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381985577*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"232cbb28-fe63-4e7e-9adb-0e3a7bb44528"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["37789752", "113537407"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[37789752, 113537407]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381989819*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"59cef0df-1d86-4083-8a2d-e30eb35eb336"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["568854", "1801751"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[568854, 1801751]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761381994986*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0e85df4a-31d5-48f1-b9db-fb52dd300a2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["304662644", "1012159827"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[304662644, 1012159827]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382001152*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9fa719d5-434f-4ae6-89cf-876e00267d75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["44697464812", "155109859505"]}],
  SequenceForm[
  "For \[Gamma]=", 0, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[44697464812, 155109859505]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382006755*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"afe77357-5cae-42f8-9e8f-1985f78d378e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["303", "245"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[303, 245]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613820201197`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b17d97d3-165f-420f-b358-1907d289a913"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["21610", "27027"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[21610, 27027]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382024774*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8e8c078b-5def-44d5-8c98-0dfba82a6e5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["18690", "26741"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[18690, 26741]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613820293083`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"110b99b2-b431-46b4-84ff-3c26bc69843c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["389340", "600457"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[389340, 600457]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613820340443`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0e001d34-70ba-4916-bfb0-3c98c48e5c3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1487794", "2414425"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1487794, 2414425]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138203848*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b37d5903-5439-490d-ba95-3ca8cc0683d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["54330276", "91562425"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[54330276, 91562425]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382042968*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8325c338-05b3-4bd6-aafc-0a48f8cdb693"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["73117044", "126894749"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[73117044, 126894749]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382049591*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"68ba5820-4c07-417f-8769-b0170679a259"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1202683768", "2136781857"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1202683768, 2136781857]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382054294*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"58131235-4aa0-4e24-8508-780ebf8a6a9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["96165498", "174140981"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[96165498, 174140981]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382059923*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f1010dfd-0f63-406e-9124-1d7be42b83bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["91659483916", "168597673375"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[91659483916, 168597673375]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382067092*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2806e594-1525-4e9c-b99a-9755fb433b4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["8986100065228", "16743948066225"]}],
  SequenceForm[
  "For \[Gamma]=", 1, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[8986100065228, 16743948066225]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613820770206`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f1032ce8-9825-4ffa-ac75-821712a9645e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["3595", "2541"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[3595, 2541]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382083164*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"25fddb95-39f5-4282-8fd1-dff042def042"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["567308", "600457"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[567308, 600457]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382091556*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b104905e-58ef-4886-9ee4-0878839c6333"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2800026", "3380195"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2800026, 3380195]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613820983973`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eda92182-194a-4fa1-aa3d-9292493d06a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["3802876", "4925427"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[3802876, 4925427]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382101843*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"044ce53c-e1ef-4b29-a99a-c76861308cd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1119833442", "1517219825"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1119833442, 1517219825]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613821068573`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"cc2343eb-15dd-4947-93e3-c6d6b34c7d67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["18896328", "26424307"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[18896328, 26424307]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138211135*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"75a104f9-bce1-449f-b18f-099eee2e050b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["40872101556", "58507122275"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[40872101556, 58507122275]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138211526*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"caa74d9e-fb9d-4ea0-b645-49f348ad2055"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["13767904668804", "20063123131625"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[13767904668804, 20063123131625]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613821187468`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1d8fd1aa-256d-4d1e-8ad5-0b751a25445b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["536809875602", "793182146877"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[536809875602, 793182146877]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382122861*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ce43aa8d-774e-4740-b539-a102b890e675"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["84277865739496", "125889683609025"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[84277865739496, 125889683609025]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382127043*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6020e1cb-fb4b-4f24-9aaf-4d6db1dbea7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["55643505771100", "83831467488351"]}],
  SequenceForm[
  "For \[Gamma]=", 2, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[55643505771100, 83831467488351]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382130836*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9cdf3215-2e7c-4c00-a5ee-9d4ae941c5bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["47666213", "31177575"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[47666213, 31177575]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382134202*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f653f005-3b5b-4c3e-b7ac-d494051e48a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["133219620", "126419293"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[133219620, 126419293]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613821380033`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bceee56f-8ca6-471c-ab2c-dd734d729c7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["49331370", "53213927"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[49331370, 53213927]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382142765*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d3f9177b-dd1a-49ac-9251-6b325cecf946"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["70219396", "81198579"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[70219396, 81198579]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382146703*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4ef43a1f-ae9f-493d-be15-d230729107d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["61131479178", "73886137273"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[61131479178, 73886137273]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382151615*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bd1b3167-fc3c-456f-b66f-335454af0686"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["298894620024", "372483231875"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[298894620024, 372483231875]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382157359*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b2dcc323-7741-406a-b28c-e4b54fb82e58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["30608212315252", "39002711367879"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[30608212315252, 39002711367879]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382161834*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"79488d89-21ff-4aac-9d2c-3146f5e0f9c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["26957579997348", "34929391579139"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[26957579997348, 34929391579139]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382166892*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e9775733-bbbe-472a-a8ea-2b0ef5de8751"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["169080061339618", "221893831599601"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[169080061339618, 221893831599601]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382171926*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"02fefa2d-1cc0-483e-857d-f79dcf9a3f30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["427327813491800", "566355746789217"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[427327813491800, 566355746789217]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382175363*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d83db1f9-5eae-4ebd-b019-2c567bc1b627"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["5304768312095517564", "7084318467094035475"]}],
  SequenceForm[
  "For \[Gamma]=", 3, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[5304768312095517564, 7084318467094035475]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613821788187`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2e789df2-3f3a-4c14-9b8b-e622fcd21fbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["228122217", "141292151"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[228122217, 141292151]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382182568*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"23d6d2c3-2790-475c-881c-54c74d3f6795"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["4518777274", "3960912501"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[4518777274, 3960912501]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382186378*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"cf071427-548a-4275-8a62-888ab32dcfb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["5106284092", "5069111289"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[5106284092, 5069111289]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382190727*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"da7132eb-9890-468e-a18a-0caf5496da12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["12776808072", "13591095485"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[12776808072, 13591095485]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382195313*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2fb5fbb1-a666-48a5-85b6-17b3961f9419"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["606662095043158", "674626730242725"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[606662095043158, 674626730242725]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138220013*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c9501202-02cd-4483-a47a-6d0a0a3da77e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["190757025803916", "218768294627239"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[190757025803916, 218768294627239]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382208877*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0694bab5-b161-4ba5-a769-239a8836b2a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["541206268198596", "634751357317457"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[541206268198596, 634751357317457]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382213336*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"95ea28f8-bdfa-4065-8db0-614cbfb376b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["3762842417326616", "4487981690740317"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[3762842417326616, 4487981690740317]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382218038*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f029c072-66b5-426b-979d-ebb4925d0219"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["168842830110985550", "203977694164317087"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[168842830110985550, 203977694164317087]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382222556*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5d769d6f-9955-4715-97f6-0e3a1f5344a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["84812870302104204", "103478399194950725"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[84812870302104204, 103478399194950725]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613822265987`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"295c7487-5c04-4c9b-98a7-aaee5331a7ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["6357607323754344664", "7816181909014798605"]}],
  SequenceForm[
  "For \[Gamma]=", 4, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[6357607323754344664, 7816181909014798605]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382231557*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e762aadd-7ce9-466a-9077-e03b0ec98e48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["46050543451", "27349157745"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[46050543451, 27349157745]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382239399*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b811f9df-ca0f-4b55-b7dc-44d2d0af8362"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2061078579742", "1698886935625"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2061078579742, 1698886935625]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382250867*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c7318575-97c5-493a-9198-7aa89d7987d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1274477775956", "1185390637119"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1274477775956, 1185390637119]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382255735*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5fd5dc4c-cbb5-4d68-8e1c-8d50bd652c55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["9699221415128", "9661321075081"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[9699221415128, 9661321075081]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382264127*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"20c332da-7c91-49a3-9d02-2f597a9f3044"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1394479723806", "1452520268461"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1394479723806, 1452520268461]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382270187*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"43b50e83-a7f3-441a-a01f-710d0435ca9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["55535222588263236", "59687103438077005"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[55535222588263236, 59687103438077005]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382274621*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5ae734bd-d350-4dc0-976b-8bc82777ea24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["108211602662109804", "118999514527205375"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[108211602662109804, 118999514527205375]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613822790537`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1cc6ce0b-5038-4aa2-ae6f-7818075a0c59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["19593962298178296600", "21922745510898269779"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[19593962298178296600, 21922745510898269779]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613822834873`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5534957f-648c-494d-bd8c-571769fd0b75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["138648373729912926", "157195637971140379"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[138648373729912926, 157195637971140379]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382287566*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"34b9ae75-5b3b-46e0-8643-0fa79a13d44b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1434693660921810092", "1643402350100547399"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1434693660921810092, 1643402350100547399]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382293145*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6e102ced-e801-4733-ab4e-08dea2692b0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["657957495568268303560", "759719598925127533779"]}],
  SequenceForm[
  "For \[Gamma]=", 5, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[657957495568268303560, 759719598925127533779]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382304734*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ea1609d6-aa9a-4509-bdb5-64bf3930fe5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["86307247990951", "49539543042825"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[86307247990951, 49539543042825]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613823111897`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7ac73462-65b9-471e-90e8-d88a80b58c3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2303551049809128", "1806667041040147"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2303551049809128, 1806667041040147]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613823163757`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8fdf70fb-6106-4e6e-b44a-9e711fa2e3de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["147663903772812", "130228757670583"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[147663903772812, 130228757670583]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382601184*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fd514af4-a9e1-4db9-89f2-2f9d29607133"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["133589766224324", "126088130400921"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[133589766224324, 126088130400921]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382606173*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"773b648e-a913-41cb-924f-04d7ae38b70e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["27482977601112858", "27130501562762275"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[27482977601112858, 27130501562762275]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382611845*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3350b6b2-b82c-439f-89c1-341a41d76b43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["123815038321641883128", "126176885246260533475"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[123815038321641883128, 126176885246260533475]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382616046*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3c4e50e1-0665-4574-b945-fe55c895235b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["180352825463434741700", "188163178651455033663"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[180352825463434741700, 188163178651455033663]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826205473`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b1fa9c90-9c86-42aa-badf-a5ea10dcbd2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["218924139871568416428", "232516532503619872907"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[218924139871568416428, 232516532503619872907]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826244507`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b0bd4e67-d1b7-4a71-846a-e5c94f31fac0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2613755952255027343114", "2814587063944154580741"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2613755952255027343114, 2814587063944154580741]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826289673`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ae8169cd-f64a-4bdf-a727-b6a2abc7dc32"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["166231055879625269936", "180943641444076084629"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[166231055879625269936, 180943641444076084629]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382633089*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a83162c9-f98e-406e-99d6-5274ecf28a8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["8027546995583930022680296", "8812388100279274486568489"]}],
  SequenceForm[
  "For \[Gamma]=", 6, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[8027546995583930022680296, 8812388100279274486568489]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382637102*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"31a60ccc-5c1c-4c48-b04b-b882a22652ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["3462336816105603", "1931264768008433"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[3462336816105603, 1931264768008433]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826415033`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6817708a-057c-4bdd-a613-a24709aed838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["9253291122358667848", "6962722538134388025"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[9253291122358667848, 6962722538134388025]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382645424*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bdc91167-bd66-40c4-bfe5-441011d50ade"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["7549205654425324716", "6367100340439841275"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[7549205654425324716, 6367100340439841275]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826496477`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f614ecde-278e-493d-bbe8-7f71a2aede11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["44520506058373884", "40153142312888167"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[44520506058373884, 40153142312888167]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138265388*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3aed47bb-d7dd-4744-aa08-fd63b8d92dc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["58502854053969191834", "55189338113780806975"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[58502854053969191834, 55189338113780806975]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382658091*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c014ff55-243f-4cb0-8817-d2e4d1044682"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["261319139142804600", "254585035300453961"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[261319139142804600, 254585035300453961]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382662158*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"116ad85e-9729-4445-8766-4f2b9afec803"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["872746959313550440548", "870924294220875830575"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[872746959313550440548, 870924294220875830575]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382666382*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1ebde02f-acfd-4ed8-b914-c2c13eadbefa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["134618938724229230161748", "136831774916270263391415"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[134618938724229230161748, 136831774916270263391415]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382670374*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1f7e9eac-845e-42d2-9985-e9680f64d9cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["434072754726057920246098", "447580851152796646819149"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[434072754726057920246098, 447580851152796646819149]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382674365*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b40da41d-40bc-4999-a0cc-6b8e053d35a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["33206545128536326219983024", "34629367968527885502865699"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[33206545128536326219983024, 34629367968527885502865699]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382676435*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5b63cde3-2cf4-4f82-a9c2-5c3a10f12571"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2765637072496165674611719800", 
    "2910150546902864240553819527"]}],
  SequenceForm[
  "For \[Gamma]=", 7, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2765637072496165674611719800, 2910150546902864240553819527]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826796207`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"19f493be-610e-4ad3-90fe-75bba25ccf82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["40707793075539257839", "22154117166791234625"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[40707793075539257839, 22154117166791234625]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382683743*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d0c229ba-a263-497f-bdcb-df68cd78b1c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1853425587288669738", "1346186929121566441"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1853425587288669738, 1346186929121566441]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826877747`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c8366d61-807f-4e2d-be1e-acfbf7b2b56b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["13330536545058033378", "10820729243292105761"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[13330536545058033378, 10820729243292105761]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382691921*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"668c6263-d095-40e4-ab06-e39d56244da7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["6926611128521700", "6007202130921917"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[6926611128521700, 6007202130921917]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613826956244`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"90c9a931-d2fe-48e0-979a-daafc3881e21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["7012449265768989900", "6360849000188646541"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[7012449265768989900, 6360849000188646541]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827004347`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a1900d07-60db-426f-a1f7-bddbfdba3980"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["5831750501894935815912", "5464543594902146490445"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[5831750501894935815912, 5464543594902146490445]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382706951*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3b00651d-74e1-49f3-8fa7-af50c7e84b0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["63785093633959431135688", "61248508772044784565681"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[63785093633959431135688, 61248508772044784565681]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382711248*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6454252c-0e0a-4f34-9714-d96391ffb159"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["11869175777458244413226032", "11614533931998526335251907"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[11869175777458244413226032, 11614533931998526335251907]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827160254`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"506ce76a-08b5-4394-9b40-a0e550b22951"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1004022870101849889855136430", 
    "997184453134547886623336761"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1004022870101849889855136430, 997184453134547886623336761]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382726582*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"da91b317-5279-4597-b20d-d8de6d885d19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["27083201801621601723446812900", 
    "27218466879856200838121017929"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[27083201801621601723446812900, 27218466879856200838121017929]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382730584*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"35c9f960-2621-41d4-a9a9-ab1cc3df04eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1717109297573762536214391396", 
    "1742104308070138248442087145"]}],
  SequenceForm[
  "For \[Gamma]=", 8, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1717109297573762536214391396, 1742104308070138248442087145]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382734626*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b5499331-e69b-4676-89c8-865b7844aa51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["23977484018805782401", "12770584111396481643"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[23977484018805782401, 12770584111396481643]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382738783*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bc42f556-5e96-4fc2-a27a-92c4a9768f84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["2955496921073137060158", "2081741833651812039097"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[2955496921073137060158, 2081741833651812039097]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827428017`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"587cfa86-6bec-43b3-b46c-0479720ddba1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["10280164422025505150", "8070602804331023271"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[10280164422025505150, 8070602804331023271]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382747014*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9f7e27b7-9a28-4e98-8101-5870d147f0d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["75878793475250242005100", "63588815748002160991629"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[75878793475250242005100, 63588815748002160991629]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382751174*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ac221c4b-9cbb-43d3-a190-fb3d38771abf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["106968252247167951578948724", "93744245370546323043583975"]}],
  
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[106968252247167951578948724, 93744245370546323043583975]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382755446*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f8323eeb-9127-41b5-b588-f28903c107c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["274242833300053830281784", "248324332255453440969605"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[274242833300053830281784, 248324332255453440969605]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827595778`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4f23f915-65d2-408a-8bca-6cfc0c2d3821"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["9602913828789568146920632", "8913813611385387249256411"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[9602913828789568146920632, 8913813611385387249256411]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827640038`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"38eee116-e2f7-4dd9-98ce-d6de448877fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["49031483508586218200500368", "46401032498798101835853247"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[49031483508586218200500368, 46401032498798101835853247]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382769607*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0a4aaebb-b09f-40da-95be-db0f13f9a2f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["13415380440116678967737377350", 
    "12891571879719023038471444873"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[13415380440116678967737377350, 12891571879719023038471444873]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382774661*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ffeccf9a-4b75-4aa2-a453-6b0c3ac17fcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1182195365077388803550920525804", 
    "1150073914940339084776068039051"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1182195365077388803550920525804, 1150073914940339084776068039051]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382779016*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2392e13f-9d48-46bb-ae76-711f32cf03e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["235391602880036210905952087940", 
    "231280457265303977583611532941"]}],
  SequenceForm[
  "For \[Gamma]=", 9, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[235391602880036210905952087940, 231280457265303977583611532941]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827834883`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"becab23c-a0d8-4e92-9035-02225b5d8b35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1099627535965142014243", "574550056784518085245"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1099627535965142014243, 574550056784518085245]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613827888327`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"feb6ce6d-756c-47e9-87f1-b07a9f1bb7ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["8233597831710469338576236", "5644659368934974435851125"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   Rational[8233597831710469338576236, 5644659368934974435851125]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382792738*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e6405b67-7e8f-4974-bad0-6266ad9bae5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["8019364477200038232505950", "6112638465257541064211777"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   Rational[8019364477200038232505950, 6112638465257541064211777]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761382805614*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"cde9ebe5-1814-40c1-ab78-7af0c38dae3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["572263442754502186035351432", "465210804047366476312458007"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   Rational[572263442754502186035351432, 465210804047366476312458007]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761383018712*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"061d5e71-8254-4613-b3d8-32fb7d585f0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["4347061567381392371925556", "3694747513797320963977499"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   Rational[4347061567381392371925556, 3694747513797320963977499]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761383027031*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fe4fe254-98c1-4ec7-b295-98e27753bfa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["267984556498479554827435056", "235365342595944288772382665"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   Rational[267984556498479554827435056, 235365342595944288772382665]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84476138303255*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"55a5c974-4e85-4fdb-88fa-99f59ad7e3a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["37450965668429832643502502696", 
    "33728297679550884400495213975"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 6, " we have S[\[Mu],\[Gamma]]=", 
   Rational[37450965668429832643502502696, 33728297679550884400495213975]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613830366287`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a50119cd-cb97-466d-8746-9eb6ffd39877"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["24242916205548526325853632372", 
    "22267260519514676157359768417"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 7, " we have S[\[Mu],\[Gamma]]=", 
   Rational[24242916205548526325853632372, 22267260519514676157359768417]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613830396967`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7083feb9-2d66-40fe-aad9-e83264fcfe22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["1275837658201992576410241631950", 
    "1190427385640000105294526566737"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 8, " we have S[\[Mu],\[Gamma]]=", 
   Rational[1275837658201992576410241631950, 1190427385640000105294526566737]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447613830419807`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c4bb698d-2c22-437a-a4b2-a89f74f531c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["4669791847616585053419236087400", 
    "4412859633769274506036766737147"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 9, " we have S[\[Mu],\[Gamma]]=", 
   Rational[4669791847616585053419236087400, 4412859633769274506036766737147]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761383044012*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ecee6dde-7c0a-4921-a95f-474e15ab55d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and \[Mu]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox["41763004635565239805910554679020", 
    "39875631299430724940877862856127"]}],
  SequenceForm[
  "For \[Gamma]=", 10, " and \[Mu]=", 10, " we have S[\[Mu],\[Gamma]]=", 
   Rational[
   41763004635565239805910554679020, 39875631299430724940877862856127]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844761383047641*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ff391a23-ea15-4f78-a345-64c89dc51bdd"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"T", "here"}]], " ", "is", " ", "NO", " ", 
     RowBox[{"(", 
      RowBox[{"\[Gamma]", ",", "\[Mu]"}], ")"}], " ", "with", " ", 
     RowBox[{"S", "[", 
      RowBox[{"\[Gamma]", ",", "\[Mu]"}], "]"}]}], "\[LessEqual]", "0"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447614237858*^9, 3.844761443757901*^9}, {
  3.8447615204563217`*^9, 
  3.8447615643274097`*^9}},ExpressionUUID->"b29e7260-755c-43de-8285-\
67f5866b48a1"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Mu]", "=", "0"}], ",", 
     RowBox[{"\[Mu]", "\[LessEqual]", "100"}], ",", 
     RowBox[{"\[Mu]", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", " ", 
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "\[LessEqual]", "0"}], 
        "]"}], ",", 
       RowBox[{
       "Print", "[", 
        "\"\<There is a pair (\[Gamma],\[Mu]) for which S[\[Mu],\[Gamma]]<=0.\
\>\"", "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8447614619364357`*^9, 3.8447615075183687`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e00a2573-f211-4ba3-af1d-30264be11a30"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Part", " ", 
    RowBox[{"B", ":", " ", 
     RowBox[{"Large", " ", "\[Mu]"}]}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844761319432684*^9, 3.844761322512196*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"bc1a5650-a378-4f84-a755-4f18e8576145"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computation", " ", "for", " ", "\[Gamma]"}], "=", "0"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447598518755627`*^9, 3.844759852747229*^9}, {
  3.844762714366659*^9, 
  3.844762756516993*^9}},ExpressionUUID->"ca5da9fd-92c7-45ef-9213-\
3e126b161755"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"S", "[", 
    RowBox[{"\[Mu]", ",", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.844762728247897*^9, 3.8447627337760057`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0ef897b7-adff-4e1b-ba13-67c577142464"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", "\[Mu]"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"10", " ", "\[Mu]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["5", "2"], "+", "\[Mu]"}], "]"}]}], 
  RowBox[{"\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["5", "2"], "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.844762734778018*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6381782d-a046-4759-bb7b-c50db191bf12"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Series", " ", "for", " ", "\[Gamma]"}], "\[GreaterEqual]", 
    "0"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844762763058844*^9, 
  3.844762766581745*^9}},ExpressionUUID->"f264efd3-b5ac-4e15-89af-\
40624221cff1"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[Gamma]", "=", "0"}], ",", "1", ",", "2", ",", "3", ",", "4", 
    ",", "5"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844761820148795*^9, 
  3.8447618241306257`*^9}},ExpressionUUID->"00f8376f-08e5-488a-8e30-\
d804459602a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<For \[Gamma]=\>\"", ",", "\[Gamma]", ",", 
     "\"\< we have S[\[Mu],\[Gamma]]=\>\"", ",", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8447597602226553`*^9, 3.844759800771772*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"78b926b8-475b-46cc-bd59-95adf119bb5e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox[
        FractionBox["1", "\[Mu]"]]}], 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "-", 
     FractionBox[
      RowBox[{"79", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "\[Mu]"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"32", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Mu]"], "]"}], "2"],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {}, 1, 4, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {
     Rational[5, 2] (2 Pi)^Rational[-1, 2], 0, 
      Rational[-79, 32] (2 Pi)^Rational[-1, 2]}, 1, 4, 2],
    Editable->False]}],
  SequenceForm["For \[Gamma]=", 0, " we have S[\[Mu],\[Gamma]]=", 
   SeriesData[$CellContext`\[Mu], 
    DirectedInfinity[1], {
    Rational[5, 2] (2 Pi)^Rational[-1, 2], 0, 
     Rational[-79, 32] (2 Pi)^Rational[-1, 2]}, 1, 4, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447598565019093`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c2c3d183-c74b-4040-bc71-90df80b512ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SqrtBox["\[Mu]"], 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"449", " ", 
       SqrtBox[
        FractionBox["1", "\[Mu]"]]}], 
      RowBox[{"128", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "-", 
     FractionBox[
      RowBox[{"27631", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "\[Mu]"], ")"}], 
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"4096", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Mu]"], "]"}], "2"],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {}, -1, 4, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {
     Rational[1, 8] (2 Pi)^Rational[-1, 2], 0, 
      Rational[449, 128] (2 Pi)^Rational[-1, 2], 0, 
      Rational[-27631, 4096] (2 Pi)^Rational[-1, 2]}, -1, 4, 2],
    Editable->False]}],
  SequenceForm["For \[Gamma]=", 1, " we have S[\[Mu],\[Gamma]]=", 
   SeriesData[$CellContext`\[Mu], 
    DirectedInfinity[1], {
    Rational[1, 8] (2 Pi)^Rational[-1, 2], 0, 
     Rational[449, 128] (2 Pi)^Rational[-1, 2], 0, 
     Rational[-27631, 4096] (2 Pi)^Rational[-1, 2]}, -1, 4, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447598646973543`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6d84575d-620b-4730-b21e-ea9139c2ac44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", 
       SqrtBox["\[Mu]"]}], 
      RowBox[{"512", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"35787", " ", 
       SqrtBox[
        FractionBox["1", "\[Mu]"]]}], 
      RowBox[{"8192", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Mu]"], "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {}, -1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {
     Rational[87, 512] (2 Pi)^Rational[-1, 2], 0, 
      Rational[35787, 8192] (2 Pi)^Rational[-1, 2]}, -1, 3, 2],
    Editable->False]}],
  SequenceForm["For \[Gamma]=", 2, " we have S[\[Mu],\[Gamma]]=", 
   SeriesData[$CellContext`\[Mu], 
    DirectedInfinity[1], {
    Rational[87, 512] (2 Pi)^Rational[-1, 2], 0, 
     Rational[35787, 8192] (2 Pi)^Rational[-1, 2]}, -1, 3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844759888101906*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"234fe7cc-11d4-4c93-bea7-184175193366"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"1565", " ", 
       SqrtBox["\[Mu]"]}], 
      RowBox[{"8192", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"672917", " ", 
       SqrtBox[
        FractionBox["1", "\[Mu]"]]}], 
      RowBox[{"131072", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Mu]"], "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {}, -1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {
     Rational[1565, 8192] (2 Pi)^Rational[-1, 2], 0, 
      Rational[672917, 131072] (2 Pi)^Rational[-1, 2]}, -1, 3, 2],
    Editable->False]}],
  SequenceForm["For \[Gamma]=", 3, " we have S[\[Mu],\[Gamma]]=", 
   SeriesData[$CellContext`\[Mu], 
    DirectedInfinity[1], {
    Rational[1565, 8192] (2 Pi)^Rational[-1, 2], 0, 
     Rational[672917, 131072] (2 Pi)^Rational[-1, 2]}, -1, 3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844759954610421*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0deabf04-63ed-436c-9cb4-46bbe07a9758"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"424055", " ", 
       SqrtBox["\[Mu]"]}], 
      RowBox[{"2097152", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"195680755", " ", 
       SqrtBox[
        FractionBox["1", "\[Mu]"]]}], 
      RowBox[{"33554432", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Mu]"], "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {}, -1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {
     Rational[424055, 2097152] (2 Pi)^Rational[-1, 2], 0, 
      Rational[195680755, 33554432] (2 Pi)^Rational[-1, 2]}, -1, 3, 2],
    Editable->False]}],
  SequenceForm["For \[Gamma]=", 4, " we have S[\[Mu],\[Gamma]]=", 
   SeriesData[$CellContext`\[Mu], 
    DirectedInfinity[1], {
    Rational[424055, 2097152] (2 Pi)^Rational[-1, 2], 0, 
     Rational[195680755, 33554432] (2 Pi)^Rational[-1, 2]}, -1, 3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.844760068656459*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"903f04a8-475d-4a93-8e2f-3a7e27a15b5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"For \[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" we have S[\[Mu],\[Gamma]]=\"\>", 
   "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"6992885", " ", 
       SqrtBox["\[Mu]"]}], 
      RowBox[{"33554432", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     FractionBox[
      RowBox[{"3478039365", " ", 
       SqrtBox[
        FractionBox["1", "\[Mu]"]]}], 
      RowBox[{"536870912", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "\[Mu]"], "]"}], 
       RowBox[{"3", "/", "2"}]],
      SeriesData[$CellContext`\[Mu], 
       DirectedInfinity[1], {}, -1, 3, 2],
      Editable->False]}],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {
     Rational[6992885, 33554432] (2 Pi)^Rational[-1, 2], 0, 
      Rational[3478039365, 536870912] (2 Pi)^Rational[-1, 2]}, -1, 3, 2],
    Editable->False]}],
  SequenceForm["For \[Gamma]=", 5, " we have S[\[Mu],\[Gamma]]=", 
   SeriesData[$CellContext`\[Mu], 
    DirectedInfinity[1], {
    Rational[6992885, 33554432] (2 Pi)^Rational[-1, 2], 0, 
     Rational[3478039365, 536870912] (2 Pi)^Rational[-1, 2]}, -1, 3, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8447602699435673`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0869eb4d-0235-4d08-abf7-b43efad7ba61"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.844760782488551*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"42932b8b-8495-4bbc-ac79-64c75df4d426"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[Gamma]", "=", "6"}], ",", "7", ",", "8", ",", "9", ",", 
    "10"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844761828667165*^9, 
  3.8447618310418253`*^9}},ExpressionUUID->"6c5703f0-941a-4fb8-889f-\
3e4afacdc403"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "6"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447730601321917`*^9, 
  3.844773062561256*^9}},ExpressionUUID->"928ee2b1-2ce2-4718-a94a-\
7c82433c664d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", 
  RowBox[{"\[Mu]", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{3.844773041557012*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"e9f1b19a-da9e-4daf-9d68-0854b1f924d7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"13", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"231", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"231", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"1300075", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"14", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8388608", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["29", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"63", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"63", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"676039", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8388608", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["31", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"35", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "12"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"105", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"264537", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"16", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2097152", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["33", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"75", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["21", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"692835", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2097152", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["35", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["21", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "14"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"315", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"11", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["23", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"1276275", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"18", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1048576", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["37", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["23", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "14"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"945", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"12", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"128", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["25", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"6081075", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1048576", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["39", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"15", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["25", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "16"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"10395", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"128", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["27", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"4459455", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"20", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"131072", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["41", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"45", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["27", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8447730429596252`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"851da4e1-cf10-4f6e-8e11-b67b9cebbf46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844773046709446*^9, 3.844773055226614*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"80406ffb-9889-41c0-91dd-ba65011efb2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"454928607", " ", 
     SqrtBox["\[Mu]"]}], 
    RowBox[{"2147483648", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
   FractionBox[
    RowBox[{"243420019843", " ", 
     SqrtBox[
      FractionBox["1", "\[Mu]"]]}], 
    RowBox[{"34359738368", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, -1, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[454928607, 2147483648] (2 Pi)^Rational[-1, 2], 0, 
    Rational[243420019843, 34359738368] (2 Pi)^Rational[-1, 2]}, -1, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.844775083055545*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f44a4447-5d57-4d01-8c3d-fb8c5c0d354b"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "7"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844773066537978*^9, 
  3.844773068276071*^9}},ExpressionUUID->"6fbc1afc-515b-41a4-94ae-\
623ed81ba44b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", 
  RowBox[{"\[Mu]", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.844773084696748*^9, 3.844773084976707*^9}, {
  3.844777443799892*^9, 3.844777446260454*^9}, {3.844778239560278*^9, 
  3.844778257430667*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e3353a08-7217-474d-a8a0-99bb6738cf5e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"429", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"429", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4096", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"9694845", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"16", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"67108864", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["33", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"231", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "12"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"231", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4096", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"5014575", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"67108864", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["35", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"63", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "13"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"189", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["21", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"3900225", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"18", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"33554432", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["37", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["21", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"35", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "14"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"525", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"11", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["23", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"10140585", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"33554432", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["39", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["23", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "15"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"525", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"12", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["25", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"9258795", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"20", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8388608", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["41", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["25", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "16"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2835", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["27", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"43648605", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8388608", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["43", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"5", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["27", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "17"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"10395", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"14", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["29", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"126351225", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"22", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4194304", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["45", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"45", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["29", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "18"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"135135", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"256", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["31", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"869593725", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"23", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4194304", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["47", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"315", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["31", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8447782550400867`*^9, 3.844778279715827*^9}, 
   3.8447785595154448`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"92d15267-a580-43a7-8779-da9a243e0113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"7e163422-9346-4e1e-9ee4-5183c6361d59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"7340339117", " ", 
     SqrtBox["\[Mu]"]}], 
    RowBox[{"34359738368", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
   FractionBox[
    RowBox[{"4209714277333", " ", 
     SqrtBox[
      FractionBox["1", "\[Mu]"]]}], 
    RowBox[{"549755813888", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, -1, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[7340339117, 34359738368] (2 Pi)^Rational[-1, 2], 0, 
    Rational[4209714277333, 549755813888] (2 Pi)^Rational[-1, 2]}, -1, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844777442728553*^9, {3.8447782386634274`*^9, 3.8447782643956223`*^9}, 
   3.844782935349725*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"6efbab50-696f-4d53-a238-43e43523d5c3"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "8"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8447730699533873`*^9, 
  3.844773071779778*^9}},ExpressionUUID->"7613775d-9f90-4bb1-bc08-\
98b82dd80014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", 
  RowBox[{"\[Mu]", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.844773087224991*^9, 3.844773087520918*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"43817d96-f3d2-42b1-9dbe-fa8051f857e2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"17", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"6435", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "15"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6435", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"65536", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"583401555", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"18", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4294967296", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["37", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"429", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "13"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"429", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8192", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["21", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"300540195", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4294967296", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["39", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["21", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"231", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "15"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"693", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"11", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8192", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["23", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"29084535", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"20", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"268435456", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["41", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["23", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "15"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"945", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"12", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4096", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["25", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"75218625", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"268435456", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["43", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["25", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"35", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "18"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3675", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4096", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["27", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"136507875", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"22", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"134217728", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["45", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["27", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "17"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4725", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"14", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["29", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"638856855", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"23", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"134217728", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["47", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["29", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "19"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"31185", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["31", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"916620705", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"24", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"33554432", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["49", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"15", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["31", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "19"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"135135", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"16", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["33", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"6241750515", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"25", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"33554432", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["51", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"315", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["33", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "23"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2027025", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"512", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["35", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"24638488875", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"26", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"16777216", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["53", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"315", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["35", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844778265261529*^9, 3.8447837531010723`*^9, 
  3.844785749855052*^9, 3.844786811613258*^9, 3.844795633820126*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"d7a833bd-4ec0-4bd2-8258-67c491f50c45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"5affd1dc-6d47-4950-9bbb-b74b10e50284"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"7543021403703", " ", 
     SqrtBox["\[Mu]"]}], 
    RowBox[{"35184372088832", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
   FractionBox[
    RowBox[{"4617664904347587", " ", 
     SqrtBox[
      FractionBox["1", "\[Mu]"]]}], 
    RowBox[{"562949953421312", " ", 
     SqrtBox[
      RowBox[{"2", " ", "\[Pi]"}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Mu]"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`\[Mu], 
     DirectedInfinity[1], {}, -1, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   DirectedInfinity[1], {
   Rational[7543021403703, 35184372088832] (2 Pi)^Rational[-1, 2], 0, 
    Rational[4617664904347587, 562949953421312] (2 Pi)^Rational[-1, 2]}, -1, 
   3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.8447955311986303`*^9, 3.84480337961392*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"098bb602-d14a-46a0-ac8d-4577410a6804"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "9"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844773073017788*^9, 
  3.844773074819628*^9}},ExpressionUUID->"24188448-047e-409a-8ba4-\
fe8b25b53ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", 
  RowBox[{"\[Mu]", ",", "9"}], "]"}]], "Input",
 CellChangeTimes->{{3.844773089028364*^9, 3.844773091880581*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c3e5eb58-1598-4097-8fb5-4fc94a46d755"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12155", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "16"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"12155", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"131072", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["21", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"4418157975", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"34359738368", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["41", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["21", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6435", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "17"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"6435", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"11", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"131072", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["23", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"2268783825", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"34359738368", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["43", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["23", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"429", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "16"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"1287", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"16384", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["25", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"1750204665", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"22", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"17179869184", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["45", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["25", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"77", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "17"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3465", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"13", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"16384", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["27", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"4508102925", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"23", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"17179869184", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["47", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["27", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"21", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "19"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6615", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"14", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8192", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["29", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"1017958725", " ", 
          RowBox[{"(", 
           RowBox[{"17", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"24", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1073741824", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["49", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["29", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "20"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"33075", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"15", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"8192", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["31", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"4738773375", " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"25", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1073741824", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["51", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"11", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["31", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "20"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"51975", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"16", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["33", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"13514279625", " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"26", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"536870912", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"7", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["53", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"13", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"9", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["33", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "21"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"405405", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"17", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["35", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"91356530265", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"27", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"536870912", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["55", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"105", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["35", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "24"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"18", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2027025", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"18", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["37", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"178741037475", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"28", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"134217728", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["57", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"315", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["37", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "25"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"34459425", " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"1024", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["39", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"1591646381325", " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"29", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"134217728", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["59", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"19", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"2835", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["39", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844778267372313*^9, 3.844806799278075*^9, 
  3.8448420568022013`*^9, 3.8448448097379427`*^9, 3.844851527119453*^9, 
  3.844913385390216*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"0b8ca073-a639-4584-92d5-00a8b1db9a50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"f12508ae-19d0-4ad6-aaf8-5a1c4a68c985"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.844842051562211*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"f4e7218a-622f-454b-aeb8-e44c997bf6ea"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "10"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.844773076489397*^9, 
  3.844773077715907*^9}},ExpressionUUID->"5d317105-d941-4637-adc5-\
5795b156e54d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "[", 
  RowBox[{"\[Mu]", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.844773094065012*^9, 3.844773094424796*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f31ec067-933d-400d-b430-5d39df267cfc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"21", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"46189", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "18"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"46189", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"11", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"524288", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["23", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"67282234305", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"22", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"549755813888", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["45", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["23", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12155", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "18"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"12155", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"262144", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["25", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"34461632205", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"23", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"549755813888", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["47", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["25", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6435", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "20"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"13", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"19305", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"13", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"262144", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["27", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"13254473925", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"24", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"137438953472", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["49", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["27", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"143", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "18"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"6435", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"14", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"32768", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["29", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"34031757375", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"25", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"137438953472", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["51", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["29", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"77", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "21"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"24255", " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"15", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"32768", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["31", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"61257163275", " ", 
           RowBox[{"(", 
            RowBox[{"17", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["9", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"26", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"68719476736", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["53", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"9", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["31", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"21", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "21"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"59535", " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"16384", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["33", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"284010484275", " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["11", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"27", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"68719476736", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["55", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"11", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"5", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["33", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "23"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"17", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"363825", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"17", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"16384", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["35", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"100777913775", " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["13", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"28", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"4294967296", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["57", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"13", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"9", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["35", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "22"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"18", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"675675", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"18", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4096", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["37", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"677644592625", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["15", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"29", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4294967296", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["59", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"15", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"63", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["37", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "26"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"19", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"6081075", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"19", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"4096", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["39", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"2635284526875", " ", 
          RowBox[{"(", 
           RowBox[{"33", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["17", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"30", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2147483648", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"9", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["61", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"17", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"105", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"9", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["39", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "26"}], "-", 
        RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["19", "2"], "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"20", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"34459425", " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"20", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2048", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["41", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"23295915217575", " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["19", "2"], "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
         RowBox[{"2147483648", " ", 
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", "\[Mu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["63", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"19", "+", 
        RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
     RowBox[{"2835", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", "\[Mu]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["41", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "28"}], "-", 
         RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["21", "2"], "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"21", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"654729075", " ", 
           RowBox[{"(", 
            RowBox[{"41", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["21", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"2048", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"11", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"11", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["43", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"57733355104425", " ", 
           RowBox[{"(", 
            RowBox[{"41", "+", 
             RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["21", "2"], "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"32", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], 
          RowBox[{"536870912", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"11", "+", "\[Mu]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"11", "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["65", "2"], "+", 
             RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"21", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"14175", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"11", "+", "\[Mu]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"11", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["43", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.844778271413954*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ff451292-776f-4092-b837-a3fef78b64aa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "Infinity", ",", "1"}], "}"}]}], "]"}]], "Input",Exp\
ressionUUID->"b13eac2f-3efd-4af2-9d6a-030bcaeb8b49"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844759519243475*^9, 3.844759580954561*^9}, {
  3.844760421756731*^9, 
  3.844760428693633*^9}},ExpressionUUID->"48cbad50-4b00-45ff-a5f0-\
dbaeeb3f3db2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Constants\[Sigma]OnlyaPartofIt", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      FractionBox[
       RowBox[{"87", " "}], 
       RowBox[{"512", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{"1565", " "}], 
       RowBox[{"8192", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      FractionBox[
       RowBox[{"424055", " "}], 
       RowBox[{"2097152", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      FractionBox[
       RowBox[{"6992885", " "}], 
       RowBox[{"33554432", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      FractionBox["454928607", 
       RowBox[{"2147483648", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      FractionBox[
       RowBox[{"7340339117", " "}], 
       RowBox[{"34359738368", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", "Constants\[Sigma]OnlyaPartofIt", "]"}]}], "Input",
 CellChangeTimes->{{3.844760429758048*^9, 3.844760497740218*^9}, {
  3.844761878283609*^9, 3.8447618815310373`*^9}, {3.844761952685042*^9, 
  3.844761956801403*^9}, {3.844775860810585*^9, 3.8447758624455*^9}, {
  3.844783773639469*^9, 3.8447837757224903`*^9}, {3.844795540337285*^9, 
  3.844795563342555*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"724680b8-e3e8-40f0-bd55-0595ba0a8355"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{1., 0.04986778505017909}, {2., 0.0677890203025872}, {3., 
      0.07621394883157252}, {4., 0.08066819606572606}, {5., 
      0.08314125205531635}, {6., 0.08451298619454128}, {7., 
      0.0852268313248589}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.04790339359047488},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 7.}, {0.04790339359047488, 0.0852268313248589}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.844795559111569*^9, 3.844795563956089*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"d05417ac-04eb-4c05-9a75-74bbd996812e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Constants\[Sigma]", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      FractionBox[
       RowBox[{"87", " "}], 
       RowBox[{"512", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      FractionBox[
       RowBox[{"1565", " "}], 
       RowBox[{"8192", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      FractionBox[
       RowBox[{"424055", " "}], 
       RowBox[{"2097152", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      FractionBox[
       RowBox[{"6992885", " "}], 
       RowBox[{"33554432", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      FractionBox["454928607", 
       RowBox[{"2147483648", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      FractionBox[
       RowBox[{"7340339117", " "}], 
       RowBox[{"34359738368", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      FractionBox[
       RowBox[{"7543021403703", " "}], 
       RowBox[{"35184372088832", " ", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ","}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ","}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", "Constants\[Sigma]", "]"}]}], "Input",
 CellChangeTimes->{{3.84480683337401*^9, 
  3.844806856444152*^9}},ExpressionUUID->"23941b39-0cc0-42b3-8d3f-\
61e5d4eb226b"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "Determinants"}],
  FontSize->48]], "Input",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"7b0bbfb3-49a5-4a17-aea1-d1ae6026f32d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MathsfC", "[", 
   RowBox[{
   "\[Mu]1_", ",", "\[Mu]2_", ",", "i_", ",", "j_", ",", "k_", ",", "m_"}], 
   "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"TildeJacobiP", "[", 
       RowBox[{"i", ",", "\[Mu]1", ",", "\[Mu]2", ",", "x"}], "]"}], 
      RowBox[{"TildeJacobiP", "[", 
       RowBox[{"j", ",", "\[Mu]1", ",", "\[Mu]2", ",", "x"}], "]"}], 
      RowBox[{"TildeJacobiP", "[", 
       RowBox[{"k", ",", "\[Mu]1", ",", "\[Mu]2", ",", "x"}], "]"}], 
      RowBox[{"TildeJacobiP", "[", 
       RowBox[{"m", ",", "\[Mu]1", ",", "\[Mu]2", ",", "x"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"2", "\[Mu]1"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], 
       RowBox[{"2", "\[Mu]2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TildeJacobiP", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Mu]1_", ",", "\[Mu]2_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ConstantN", "[", 
    RowBox[{"\[Lambda]", ",", "\[Mu]1", ",", "\[Mu]2"}], "]"}], 
   RowBox[{"JacobiP", "[", 
    RowBox[{"\[Lambda]", ",", "\[Mu]1", ",", "\[Mu]2", ",", "y"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ConstantN", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Mu]1_", ",", "\[Mu]2_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Omega]", "[", 
       RowBox[{"\[Lambda]", ",", "\[Mu]1", ",", "\[Mu]2"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]", "+", "\[Mu]1", "+", "\[Mu]2", "+", "1"}], "]"}]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"\[Mu]1", "+", "\[Mu]2"}]], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]", "+", "\[Mu]1", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]", "+", "\[Mu]2", "+", "1"}], "]"}]}]], "]"}]}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Mu]1_", ",", "\[Mu]2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "\[Lambda]"}], "+", "1", "+", "\[Mu]1", "+", 
   "\[Mu]2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefinitionDeterminants", "[", 
   RowBox[{"\[Gamma]_", ",", "n_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"n", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], "2"], 
       RowBox[{"MathsfC", "[", 
        RowBox[{
        "\[Mu]", ",", "\[Mu]", ",", "\[Gamma]", ",", "\[Gamma]", ",", 
         "\[Gamma]", ",", "\[Gamma]"}], "]"}]}], "-", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], 
        "2"], 
       RowBox[{"MathsfC", "[", 
        RowBox[{
        "\[Mu]", ",", "\[Mu]", ",", "\[Gamma]", ",", "\[Gamma]", ",", "n", 
         ",", "n"}], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "\[Gamma]"}], "-", "n"}], ",", "\[Mu]", ",", 
           "\[Mu]"}], "]"}], ")"}], "2"], 
       RowBox[{"MathsfC", "[", 
        RowBox[{
        "\[Mu]", ",", "\[Mu]", ",", "\[Gamma]", ",", "\[Gamma]", ",", 
         "\[Gamma]", ",", "\[Gamma]"}], "]"}]}], "-", 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], 
        "2"], 
       RowBox[{"MathsfC", "[", 
        RowBox[{
        "\[Mu]", ",", "\[Mu]", ",", "\[Gamma]", ",", "\[Gamma]", ",", 
         RowBox[{
          RowBox[{"2", "\[Gamma]"}], "-", "n"}], ",", 
         RowBox[{
          RowBox[{"2", "\[Gamma]"}], "-", "n"}]}], "]"}]}]}], ")"}]}], "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "[", 
         RowBox[{"\[Gamma]", ",", "\[Mu]", ",", "\[Mu]"}], "]"}], ")"}], "2"], 
      RowBox[{"MathsfC", "[", 
       RowBox[{"\[Mu]", ",", "\[Mu]", ",", "\[Gamma]", ",", 
        RowBox[{
         RowBox[{"2", "\[Gamma]"}], "-", "n"}], ",", "\[Gamma]", ",", "n"}], 
       "]"}]}], ")"}], "2"]}]}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"20b5251f-d681-43c5-a2e7-6ce2a20e484a"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", "1"}]}],
  FontSize->36]], "Input",ExpressionUUID->"d666d28c-69da-46ab-80ce-\
b7c2744ffde9"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"and", " ", "n"}], "=", "0"}]}],
  FontSize->36]], "Input",ExpressionUUID->"22c190f5-a02e-4755-989a-\
e857f215f164"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D10", "[", "\[Mu]_", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Mu]", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"DefinitionDeterminants", "[", 
      RowBox[{"1", ",", "0", ",", "\[Mu]"}], "]"}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8447858284156857`*^9, 3.8447858377294693`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6b63f601-d8dc-4983-8202-bf9eac67fe1f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["16", "\[Mu]"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Mu]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["7", "2"], "+", "\[Mu]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["7", "2"], "+", 
           RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "39"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[Mu]"}], ")"}], " ", "\[Mu]"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"27", "+", 
         RowBox[{"4", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], "4"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Mu]", "!"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], ")"}]}], 
  SuperscriptBox["\[Pi]", "2"]]], "Output",
 CellChangeTimes->{3.844785859893014*^9, 3.8447862083571997`*^9, 
  3.8447862396664248`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"8ae0639d-b405-4904-ac3b-ae077505f104"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"D10", "[", "\[Mu]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["16", "\[Mu]"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["7", "2"], "+", "\[Mu]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "2"], "+", 
            RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "39"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Mu]"}], ")"}], " ", "\[Mu]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"4", " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], "4"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Mu]", "!"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["9", "2"], "+", 
           RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], ")"}]}], 
   SuperscriptBox["\[Pi]", "2"]]}]], "Input",
 CellChangeTimes->{{3.85061629914972*^9, 3.8506163001984377`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"520a0047-0738-49e2-8cf9-65c0816df2bd"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Better", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8447862221527557`*^9, 
  3.8447862267038317`*^9}},ExpressionUUID->"3f60751a-62a8-4228-a886-\
4d0c842f0aa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D10Better", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["16", "\[Mu]"], 
    SuperscriptBox["\[Pi]", "2"]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Mu]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["7", "2"], "+", "\[Mu]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["7", "2"], "+", 
           RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "39"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[Mu]"}], ")"}], " ", "\[Mu]"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"27", "+", 
         RowBox[{"4", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", "\[Mu]"}], "]"}], "4"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Mu]", "!"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D10", "[", "\[Mu]", "]"}], "-", 
   RowBox[{"D10Better", "[", "\[Mu]", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.844786231944722*^9, 3.8447863404660273`*^9}, {
  3.850616305714967*^9, 3.850616326037971*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b97c1209-491e-4dfe-b477-c9d7d415c10f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8447863416959677`*^9, {3.850616324382272*^9, 3.850616326595849*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"65c7f1a8-fc40-4dab-985f-65bdba46653d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D10Latex", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", "*", 
      SuperscriptBox["16", 
       RowBox[{"\[Mu]", "-", "1"}]]}], 
     SuperscriptBox["\[Pi]", "2"]]}], " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], "  ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "\[Mu]"}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["9", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]], "  ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Mu]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"435", "+", 
     RowBox[{"1155", " ", "\[Mu]"}], "+", 
     RowBox[{"1029", " ", 
      SuperscriptBox["\[Mu]", "2"]}], "+", 
     RowBox[{"328", " ", 
      SuperscriptBox["\[Mu]", "3"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D10Latex", "[", "\[Mu]", "]"}], "-", 
   RowBox[{"D10Better", "[", "\[Mu]", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.85061633496307*^9, 3.8506165717770348`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"651e84de-dd1f-408a-9342-9e7326ea1f84"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.850616489774454*^9, 3.8506165832621183`*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"e9e6a669-8516-4e38-a568-cdf422498aa7"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", "2"}]}],
  FontSize->36]], "Input",ExpressionUUID->"638c9fc4-2d36-4108-93ec-\
313713d97363"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"and", " ", "n"}], "=", "0"}]}],
  FontSize->36]], "Input",ExpressionUUID->"888eb120-53e3-46b0-8748-\
9c8a377c3e27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D20", "[", "\[Mu]_", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Mu]", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"DefinitionDeterminants", "[", 
      RowBox[{"2", ",", "0", ",", "\[Mu]"}], "]"}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.844785858347818*^9, 3.844785859877701*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6e4da2d1-9c83-45f9-872a-7c2f54581e7f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"262144", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["11", "2"], "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["16", 
         RowBox[{"3", "+", "\[Mu]"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"81", "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"207", "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"163", "+", 
                RowBox[{"41", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1809", "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"5925", "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"7175", "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3843", "+", 
                   RowBox[{"4", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"204", "+", 
                    RowBox[{"7", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"]}], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{"13824", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Mu]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "\[Mu]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Mu]", "!"}], ")"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "\[Mu]"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"-", "\[Mu]"}]], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3578", "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"9087", "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"7721", "+", 
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"2685", "+", 
                  RowBox[{"329", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1809", "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"5925", "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"7175", "+", 
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"3843", "+", 
                  RowBox[{"4", " ", "\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"204", "+", 
                    RowBox[{"7", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"8", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[Mu]"}], "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["15", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.844786020925212*^9, 3.844786388361725*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e1b9852a-f0e1-44d3-8487-a6f0d2abceb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D20Latex", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "4"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], " "}], 
    RowBox[{"262144", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["11", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["16", 
         RowBox[{"3", "+", "\[Mu]"}]], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"81", "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"207", "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"163", "+", 
                RowBox[{"41", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{"1809", "+", 
          RowBox[{"\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"5925", "+", 
             RowBox[{"\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"7175", "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3843", "+", 
                   RowBox[{"4", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"204", "+", 
                    RowBox[{"7", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"]}], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"]]}], "-", 
     FractionBox[
      RowBox[{"13824", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Mu]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", "\[Mu]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["7", "2"], "+", "\[Mu]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Mu]", "!"}], ")"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "\[Mu]"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"-", "\[Mu]"}]], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3578", "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"9087", "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"7721", "+", 
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"2685", "+", 
                  RowBox[{"329", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1809", "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"5925", "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"7175", "+", 
               RowBox[{"\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"3843", "+", 
                  RowBox[{"4", " ", "\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"204", "+", 
                    RowBox[{"7", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"8", "+", 
         RowBox[{"4", " ", "\[Mu]"}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[Mu]"}], "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["15", "2"], "+", 
         RowBox[{"2", " ", "\[Mu]"}]}], "]"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D20", "[", "\[Mu]", "]"}], "-", 
   RowBox[{"D20Latex", "[", "\[Mu]", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.844786372094736*^9, 3.8447864085158243`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b8c53038-080a-44ef-ba67-fae06b9fe0e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8447864112131166`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ec76ec43-0ce1-4576-af7c-ddce5f16a786"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Small", " ", "\[Mu]"}]}],
  FontSize->36]], "Input",ExpressionUUID->"4ade91af-8681-4bc4-8bf0-\
9fcb2876f325"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Mu]\[Mu]", "=", "0"}], ",", 
   RowBox[{"\[Mu]\[Mu]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Mu]\[Mu]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"D20", "[", "\[Mu]\[Mu]", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8447860282398033`*^9, 3.844786028374551*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ee135b50-be71-414e-a6f3-a3bbcb0ff761"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["31456325", "7007"]}]], "Print",
 CellChangeTimes->{3.844786029365725*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3a81a1e0-1a5f-4bec-b670-2cc4835d1018"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["4317143824", "790075"]}]], "Print",
 CellChangeTimes->{3.844786029368106*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f6d53a73-9ba0-43e0-966b-36a34c0e9e9d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["3845412091350", "423229807"]}]], "Print",
 CellChangeTimes->{3.8447860293717337`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"339a33aa-84cc-45ab-91fc-ba83a47810fb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["260864142000", "17631601"]}]], "Print",
 CellChangeTimes->{3.844786029373274*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5618d5d3-49bc-401c-a155-286afbe878ba"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["163991537902420956", "7119921098125"]}]], "Print",
 CellChangeTimes->{3.8447860293748493`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1b19444a-9cfe-4d62-adae-6cb76b03c4b0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["439975819512782784", "12798277129261"]}]], "Print",
 CellChangeTimes->{3.844786029376346*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"81c322cd-9118-442e-8293-977f00ead75a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["176660122395753097244", "3569143412783125"]}]], "Print",
 CellChangeTimes->{3.844786029377824*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1d6306f0-7718-4604-949a-235e45656c99"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1021481874378778262736", "14775032577217087"]}]], "Print",
 CellChangeTimes->{3.84478602937999*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"21d3f2aa-657e-4e01-9c68-c011184ee4fe"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1437530290878021315755780", "15272912883727195363"]}]], "Print",\

 CellChangeTimes->{3.844786029383115*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"99f9c8a8-7847-4e98-a1fd-ef0c7e4faa4f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1861718679720318600042676672", 
   "14849870495629726843125"]}]], "Print",
 CellChangeTimes->{3.844786029384883*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4482b3cf-cf65-4545-8dd1-d5a9e205a153"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["10831977937942131568713895000", 
   "66099659947779717789273"]}]], "Print",
 CellChangeTimes->{3.844786029386491*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"35182514-1b0f-4b85-a48f-a7dfd0e9c700"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Large", " ", "\[Mu]"}]}],
  FontSize->36]], "Input",ExpressionUUID->"f60f20ea-9c68-444a-83ac-\
5e4da71d4d2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"D20", "[", "\[Mu]", "]"}], ",", 
   RowBox[{"\[Mu]", "\[Rule]", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844786013302783*^9, 3.844786013414496*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bc38083f-40f0-410a-b939-fa3141f0d170"],

Cell[BoxData[
 RowBox[{"-", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.844786034060437*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"68bde0ee-7c1e-490c-8bcf-ff88ffc55af4"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", "2"}]}],
  FontSize->36]], "Input",ExpressionUUID->"e2f1b716-b642-416b-8f1d-\
d2f2e8026087"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"and", " ", "n"}], "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8447859841590443`*^9, 
  3.844785984310598*^9}},ExpressionUUID->"3632227a-8dcc-4b31-b943-\
38724bca628a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D21", "[", "\[Mu]_", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Mu]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Mu]", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"DefinitionDeterminants", "[", 
      RowBox[{"2", ",", "1", ",", "\[Mu]"}], "]"}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8447859901608133`*^9, 3.844785991905555*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e192ff78-97d4-4628-9cb8-4a5a2a803e96"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[Mu]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["13", "2"], "+", 
        RowBox[{"2", " ", "\[Mu]"}]}], "]"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"4", " ", "\[Mu]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "\[Mu]"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"4", " ", "\[Mu]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1359909", "+", 
      RowBox[{"\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{"6871752", "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"14518500", "+", 
            RowBox[{"\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{"16706419", "+", 
               RowBox[{"5", " ", "\[Mu]", " ", 
                RowBox[{"(", 
                 RowBox[{"2276282", "+", 
                  RowBox[{"\[Mu]", " ", 
                   RowBox[{"(", 
                    RowBox[{"928313", "+", 
                    RowBox[{"\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"215533", "+", 
                    RowBox[{"4", " ", "\[Mu]", " ", 
                    RowBox[{"(", 
                    RowBox[{"6106", "+", 
                    RowBox[{"205", " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[Mu]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "\[Mu]"}], "]"}], "3"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["9", "2"], "+", "\[Mu]"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.844786089004649*^9, 3.844786471566104*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"600f17c4-93ce-48c7-96c1-5a1e177c5cf0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Mu]\[Mu]", "=", "0"}], ",", 
   RowBox[{"\[Mu]\[Mu]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Mu]\[Mu]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"D21", "[", "\[Mu]\[Mu]", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844786041077302*^9, 3.844786041342597*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c288f4be-37fb-4ae8-9fde-79d5dadc243d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["419725", "231"]}]], "Print",
 CellChangeTimes->{3.844786109346593*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"44805ce0-c806-4600-9075-2f6a7d507657"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["16833264", "9295"]}]], "Print",
 CellChangeTimes->{3.844786109348998*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"301adba3-c95e-402b-90a4-2d53916298f7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["201888587700", "71454383"]}]], "Print",
 CellChangeTimes->{3.8447861093537617`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"02537a3f-e9cd-4742-b5b5-1f7b0add2b1e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["418245889600", "93583113"]}]], "Print",
 CellChangeTimes->{3.844786109355874*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"34a43351-7e25-4c02-9303-a4fd2204bced"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["519403690020852", "75886306375"]}]], "Print",
 CellChangeTimes->{3.844786109357479*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7f252127-ada6-4848-8b4d-20dd4312c606"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["383359839153984", "37941529951"]}]], "Print",
 CellChangeTimes->{3.844786109359017*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"46c0a8c2-ef28-4c43-91a5-5bf0fff21e39"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["102519002249382576", "7107824719625"]}]], "Print",
 CellChangeTimes->{3.8447861093606033`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"27be7c37-6f66-4b3a-b9cf-d4bbe23a78e9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1392758618921821008", "69650696715719"]}]], "Print",
 CellChangeTimes->{3.844786109362349*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0ca6b1a4-15d6-4502-8b8d-a7df83284deb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["25534433219553662404", "944579929725227"]}]], "Print",
 CellChangeTimes->{3.844786109364015*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f9bb01ca-2502-4131-b6bc-f1366cb757f9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["27308438294802288537797312", 
   "763707625489528809075"]}]], "Print",
 CellChangeTimes->{3.844786109365596*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"876e9168-8ea1-499c-9aa3-4d0fcd35b9ba"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["8109407973260527502530000", 
   "174723374212525003727"]}]], "Print",
 CellChangeTimes->{3.844786109367166*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c1895103-5417-4bb7-ad3a-2c5052d245f2"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Large", " ", "\[Mu]"}]}],
  FontSize->36]], "Input",ExpressionUUID->"e67f4ac0-0b94-46dd-abca-\
7b190df4a553"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"D21", "[", "\[Mu]", "]"}], ",", 
   RowBox[{"\[Mu]", "\[Rule]", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844786016854724*^9, 3.844786017150106*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8caf1365-1a65-42f4-a918-7f27116f5386"],

Cell[BoxData[
 RowBox[{"-", "\[Infinity]"}]], "Output",
 CellChangeTimes->{3.844786112150311*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"3b549809-00d8-463c-8a6a-b9b9cd781ccf"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Gamma]"}], "=", "3"}], ",", "4", ",", "5"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.845005151271309*^9, 
  3.84500515380929*^9}},ExpressionUUID->"f7fd2262-e717-45ee-9448-\
9df107577397"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"and", " ", "all", " ", "0"}], "\[LessEqual]", "n", 
    "\[LessEqual]", 
    RowBox[{"\[Gamma]", "-", "1"}]}]}],
  FontSize->36]], "Input",ExpressionUUID->"d7f2192e-4180-4be8-9052-\
bc3e1bc61d62"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Small", " ", "\[Mu]"}]}],
  FontSize->36]], "Input",ExpressionUUID->"d19bda9d-62fd-44d7-9f1d-\
d03798013b39"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "3"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"\[Gamma]", "-", "1"}]}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"\[Mu]", "=", "0"}], ",", 
       RowBox[{"\[Mu]", "\[LessEqual]", "10"}], ",", 
       RowBox[{"\[Mu]", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"DefinitionDeterminants", "[", 
           RowBox[{"\[Gamma]", ",", "n", ",", "\[Mu]"}], "]"}], "\[Equal]", 
          "0"}], ",", 
         RowBox[{
         "Print", "[", "\"\<Some determinant is ZERO for small \[Mu]\>\"", 
          "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844786115629737*^9, 3.844786158460647*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"52641dcb-2859-4019-938d-6b7008c93cc7"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Large", " ", "\[Mu]"}]}],
  FontSize->36]], "Input",ExpressionUUID->"c2ccadcf-8252-4f2f-9ba3-\
7748809c2c12"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Gamma]"}], "=", "3"}], ",", "4", ",", "5"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.845005179499123*^9, 
  3.845005181608944*^9}},ExpressionUUID->"a998e0d6-3cfc-475c-a77c-\
f3e798d80c27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "3"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"\[Gamma]", "-", "1"}]}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< n=\>\"", ",", "n", 
       ",", "\"\< D=\>\"", ",", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"DefinitionDeterminants", "[", 
          RowBox[{"\[Gamma]", ",", "n", ",", "\[Mu]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", "\[Rule]", " ", "Infinity"}], "}"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"af137fac-a334-4f1b-a1c6-70a6b897a629"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 3, " n=", 0, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450029921903353`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f6f9b3a3-6dc2-480f-ac9c-fcc78e738aaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 3, " n=", 1, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845003074684424*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1a32d9e1-2224-4076-b5dd-9e7177896041"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 3, " n=", 2, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.84500335378862*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"022820f7-0194-4d49-8834-b5e04ab488dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 4, " n=", 0, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450034536437817`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d473cb8f-289b-446f-bf84-7c6699fb3631"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 4, " n=", 1, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845003574001685*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"0dd6f684-3836-4ac4-b449-879b7a5a8e78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 4, " n=", 2, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450036762855988`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"c0a2807b-9a3d-4ba3-963a-154e0b3c82c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 4, " n=", 3, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845004037565386*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"5fcc6a5f-d2bf-40c8-a5ec-f91bd905ec82"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", "\[Infinity]"}],
  SequenceForm["\[Gamma]=", 5, " n=", 0, " D=", 
   DirectedInfinity[1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845004188046207*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"7abe379c-b72d-4a9c-830f-98f18ef8eaac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 5, " n=", 1, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845004327194121*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"bcbb46aa-31b2-4bd8-b71b-af8a442683f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 5, " n=", 2, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845004472850181*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1098343d-788b-49c7-96d4-968d19133ef8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 5, " n=", 3, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845004636857646*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1906198c-1788-4163-b382-3a7198670129"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 5, " n=", 4, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845005146622437*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"a1d78c96-7f03-40b8-9645-f628427ba24a"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.845005198720873*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a9ccb7c7-3062-4684-88f4-ea136eec4b8c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Gamma]"}], "=", "6"}], ",", "7", ",", "8", ",", 
    "9", ",", "10"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.845005157746153*^9, 
  3.845005160545184*^9}},ExpressionUUID->"67d5cdaf-b7b0-468f-867d-\
6c48152bd90d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "6"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"\[Gamma]", "-", "1"}]}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< n=\>\"", ",", "n", 
       ",", "\"\< D=\>\"", ",", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"DefinitionDeterminants", "[", 
          RowBox[{"\[Gamma]", ",", "n", ",", "\[Mu]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", "\[Rule]", " ", "Infinity"}], "}"}]}], "]"}]}], 
      "]"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"edbd985f-9caf-4f96-a562-2fa9fffa63ee"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", "\[Infinity]"}],
  SequenceForm["\[Gamma]=", 6, " n=", 0, " D=", 
   DirectedInfinity[1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845012407810501*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f1345078-64cf-459a-8d8e-cc7ff12c39ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 6, " n=", 1, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450190605999937`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"cdf353a3-5752-40e4-99fc-9fc62c24c459"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 6, " n=", 2, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.845029297679529*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"b19afb5b-c597-4408-b175-5b3c9c516add"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 6, " n=", 3, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450294815420218`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"a8440231-bd2c-4ad4-a8d1-d355ce5bb22c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" D=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "\[Infinity]"}]}],
  SequenceForm["\[Gamma]=", 6, " n=", 4, " D=", 
   DirectedInfinity[-1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450296084511957`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"2d6ef86d-257b-4b6b-850f-6e948c3fc9fb"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.845029982070554*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"236be672-3674-4e52-85e4-7ec8da372e85"]
}, Open  ]]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e7e12200-176d-40ae-b774-7e17f7303a83"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 319, 8, 75, "Input",ExpressionUUID->"fa285a8d-c7e8-480b-a6ab-1851251ee6c7"],
Cell[CellGroupData[{
Cell[902, 32, 951, 29, 67, "Input",ExpressionUUID->"0fb3f5e9-f289-4b55-b426-23b883276793"],
Cell[1856, 63, 830, 24, 62, "Output",ExpressionUUID->"d51fda77-245c-4965-b9db-bdccdc4edd0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2723, 92, 2461, 61, 240, "Input",ExpressionUUID->"2b0a7893-a91a-4483-b3f3-bbf788d96ffe"],
Cell[CellGroupData[{
Cell[5209, 157, 343, 6, 24, "Print",ExpressionUUID->"51d11765-e6c6-48af-b8e7-baafb95f5905"],
Cell[5555, 165, 341, 6, 24, "Print",ExpressionUUID->"7883c82f-b32b-42d1-9640-3209087f6cb1"],
Cell[5899, 173, 343, 6, 24, "Print",ExpressionUUID->"24abed86-2fb9-491f-9599-d85971167000"],
Cell[6245, 181, 371, 7, 24, "Print",ExpressionUUID->"c249dfa1-1e3f-4843-9e1f-2daa708884d8"],
Cell[6619, 190, 369, 7, 24, "Print",ExpressionUUID->"45d59acd-7342-405b-9e59-5252bd77bc91"],
Cell[6991, 199, 369, 7, 24, "Print",ExpressionUUID->"05de3775-f1d4-49d4-9f92-f4d82581938b"],
Cell[7363, 208, 369, 7, 24, "Print",ExpressionUUID->"a9d28e33-bc78-4068-93ca-f50f4d068d4e"],
Cell[7735, 217, 369, 7, 24, "Print",ExpressionUUID->"58e71780-5540-4194-a5b1-3a6b59e4d891"]
}, Open  ]]
}, Open  ]],
Cell[8131, 228, 245, 7, 74, "Input",ExpressionUUID->"e0d8e4ff-02d8-46f4-a63c-77f4a4305c7b"],
Cell[CellGroupData[{
Cell[8401, 239, 904, 28, 67, "Input",ExpressionUUID->"8b2d8a07-3423-415a-bd78-da71d5df7215"],
Cell[9308, 269, 829, 24, 62, "Output",ExpressionUUID->"a16fb3f3-5315-4b23-bddb-a2702722bed6"]
}, Open  ]],
Cell[10152, 296, 470, 11, 90, "Input",ExpressionUUID->"aa995b7c-fedf-49bc-a7f3-cf89e3393df9"],
Cell[10625, 309, 4761, 140, 266, "Input",ExpressionUUID->"362d6f50-4e94-47c1-8cc1-4ebf9d089df6"],
Cell[15389, 451, 308, 9, 74, "Input",ExpressionUUID->"aa6deb1d-9b1b-44e7-b34f-7ca0751570ca"],
Cell[CellGroupData[{
Cell[15722, 464, 365, 6, 44, "Input",ExpressionUUID->"52df74ed-4cef-4dce-99a9-35ae239c8831"],
Cell[16090, 472, 1545, 42, 66, "Output",ExpressionUUID->"5b933ffd-ebe9-4c8b-8906-79c7584025e0"]
}, Open  ]],
Cell[17650, 517, 309, 8, 74, "Input",ExpressionUUID->"d89c132c-c9f4-4c72-829d-7a6bce860348"],
Cell[CellGroupData[{
Cell[17984, 529, 2198, 61, 101, "Input",ExpressionUUID->"2a7c8da9-b3bf-41bd-adfa-5cc86ccdf817"],
Cell[20185, 592, 431, 6, 34, "Output",ExpressionUUID->"fc6d7166-2709-4400-a45f-10a750165ea2"]
}, Open  ]],
Cell[20631, 601, 282, 8, 74, "Input",ExpressionUUID->"e0741b37-37b5-4039-887f-6e2e34834d28"],
Cell[CellGroupData[{
Cell[20938, 613, 442, 9, 44, "Input",ExpressionUUID->"79917c62-a893-499a-a9bd-fb83a947fa11"],
Cell[21383, 624, 1453, 39, 66, "Output",ExpressionUUID->"21db2baa-599c-4225-ae4b-f7281d2aa07b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22873, 668, 734, 16, 80, "Input",ExpressionUUID->"53c3c769-2ea2-4e53-ab2c-9b7e3efa9032"],
Cell[23610, 686, 4779, 114, 226, "Output",ExpressionUUID->"5b0b0aca-6b73-4eb0-8403-aad793b51966"],
Cell[28392, 802, 4671, 110, 218, "Output",ExpressionUUID->"c048216c-85c6-4715-835d-55d6b64429f4"]
}, Open  ]],
Cell[33078, 915, 398, 9, 167, "Input",ExpressionUUID->"f383abe6-8405-4fc8-aa5d-f6907f76c1b4"],
Cell[33479, 926, 777, 19, 60, "Input",ExpressionUUID->"eecd6299-a44d-4082-a6b3-d30e6223d726"],
Cell[34259, 947, 236, 7, 59, "Input",ExpressionUUID->"f01e0243-6d09-473b-84b5-8432c664c253"],
Cell[CellGroupData[{
Cell[34520, 958, 692, 15, 44, "Input",ExpressionUUID->"9f13cd9f-d3be-4e2f-9a42-f3babe46d7b9"],
Cell[35215, 975, 1082, 32, 66, "Output",ExpressionUUID->"88743709-0ea7-4a2b-be03-91254cfe8834"]
}, Open  ]],
Cell[36312, 1010, 257, 7, 59, "Input",ExpressionUUID->"db5ec0d7-0075-4820-88d9-1e463b8b6d09"],
Cell[CellGroupData[{
Cell[36594, 1021, 2177, 65, 78, "Input",ExpressionUUID->"aff001ea-c91a-4bde-93ac-013122944e49"],
Cell[38774, 1088, 149, 2, 34, "Output",ExpressionUUID->"7a86acb6-4dbe-48d9-9798-5fd3aa8e4bf7"]
}, Open  ]],
Cell[38938, 1093, 236, 7, 59, "Input",ExpressionUUID->"ddd70ab6-510c-4741-bf83-055d1c892c0e"],
Cell[CellGroupData[{
Cell[39199, 1104, 688, 15, 44, "Input",ExpressionUUID->"bbd504a7-1dc3-4dc8-a8c9-32e7b811c401"],
Cell[39890, 1121, 1511, 45, 66, "Output",ExpressionUUID->"ca4b5d19-61e1-4c64-a951-43af78049835"]
}, Open  ]],
Cell[41416, 1169, 189, 5, 59, "Input",ExpressionUUID->"1c0e7e76-422b-4f6f-a3ca-89de4a14061d"],
Cell[CellGroupData[{
Cell[41630, 1178, 3122, 94, 141, "Input",ExpressionUUID->"73bcfa43-9b9a-4707-a053-5888519731db"],
Cell[44755, 1274, 149, 2, 34, "Output",ExpressionUUID->"67879ec9-5fd4-440f-aeb3-bd10dded4387"]
}, Open  ]],
Cell[44919, 1279, 240, 7, 59, "Input",ExpressionUUID->"7188bf89-31e4-496a-9258-0e5aac9fefd9"],
Cell[CellGroupData[{
Cell[45184, 1290, 690, 15, 44, "Input",ExpressionUUID->"a333a068-2a7a-4fe9-83a8-7e2010d686f2"],
Cell[45877, 1307, 4024, 118, 124, "Output",ExpressionUUID->"54214d94-662c-44ae-bcc9-1ed3d115f756"]
}, Open  ]],
Cell[49916, 1428, 249, 7, 74, "Input",ExpressionUUID->"d3fac6a1-a200-484b-a4ae-28fda907bdd0"],
Cell[CellGroupData[{
Cell[50190, 1439, 842, 20, 80, "Input",ExpressionUUID->"c779ec00-1d0c-410b-b52f-5b0f75a26a17"],
Cell[51035, 1461, 25339, 538, 241, "Output",ExpressionUUID->"0107bd01-5ca2-40d0-941b-12d2db071ef6"]
}, Open  ]],
Cell[76389, 2002, 338, 8, 90, "Input",ExpressionUUID->"f5c004ae-cd20-4275-b465-0026bd1400a4"],
Cell[76730, 2012, 2071, 56, 129, "Input",ExpressionUUID->"26248989-e57d-49ee-9cd5-fbafec448555"],
Cell[78804, 2070, 268, 7, 74, "Input",ExpressionUUID->"63c69afb-688a-43c7-b73b-886566ce742a"],
Cell[CellGroupData[{
Cell[79097, 2081, 611, 15, 44, "Input",ExpressionUUID->"5a9d82fb-a8d3-469e-a420-bee5499799a2"],
Cell[CellGroupData[{
Cell[79733, 2100, 1586, 43, 61, "Print",ExpressionUUID->"4ebad11e-b58f-4df7-a45d-c1d771a569d0"],
Cell[81322, 2145, 2309, 65, 62, "Print",ExpressionUUID->"9106951e-f2fd-4e5b-bf6d-1a9f6e95ec87"]
}, Open  ]],
Cell[83646, 2213, 156, 2, 34, "Output",ExpressionUUID->"f720dcb1-0a26-46a3-9bea-884c534429fd"]
}, Open  ]],
Cell[83817, 2218, 336, 9, 90, "Input",ExpressionUUID->"1edd8ece-a993-47cd-8e88-8a0ec5208461"],
Cell[84156, 2229, 240, 7, 74, "Input",ExpressionUUID->"159c7dd8-72c0-4b00-930f-e43b2b7bf637"],
Cell[CellGroupData[{
Cell[84421, 2240, 892, 20, 116, "Input",ExpressionUUID->"bcb6c540-a718-46b0-93bb-998af455f15f"],
Cell[CellGroupData[{
Cell[85338, 2264, 571, 14, 40, "Print",ExpressionUUID->"69c9e460-2267-46bb-bdeb-39c52da51fce"],
Cell[85912, 2280, 581, 14, 40, "Print",ExpressionUUID->"c96b8c9e-e49a-421b-b3b2-2c2d1921936f"],
Cell[86496, 2296, 579, 14, 40, "Print",ExpressionUUID->"c632f1ae-b6f1-4e2a-a5fd-13d5c26e7652"],
Cell[87078, 2312, 585, 14, 40, "Print",ExpressionUUID->"b80b7c62-f546-40c5-9f5a-6bb789b4b3ad"],
Cell[87666, 2328, 591, 14, 40, "Print",ExpressionUUID->"61661b26-742d-4ffb-a2b4-ae6fae6c61da"],
Cell[88260, 2344, 586, 14, 40, "Print",ExpressionUUID->"60f641c5-107f-40e7-b2c3-327329f8f617"],
Cell[88849, 2360, 595, 14, 40, "Print",ExpressionUUID->"232cbb28-fe63-4e7e-9adb-0e3a7bb44528"],
Cell[89447, 2376, 601, 14, 40, "Print",ExpressionUUID->"59cef0df-1d86-4083-8a2d-e30eb35eb336"],
Cell[90051, 2392, 593, 14, 40, "Print",ExpressionUUID->"0e85df4a-31d5-48f1-b9db-fb52dd300a2c"],
Cell[90647, 2408, 605, 14, 40, "Print",ExpressionUUID->"9fa719d5-434f-4ae6-89cf-876e00267d75"],
Cell[91255, 2424, 615, 14, 40, "Print",ExpressionUUID->"afe77357-5cae-42f8-9e8f-1985f78d378e"],
Cell[91873, 2440, 581, 14, 40, "Print",ExpressionUUID->"b17d97d3-165f-420f-b358-1907d289a913"],
Cell[92457, 2456, 587, 14, 40, "Print",ExpressionUUID->"8e8c078b-5def-44d5-8c98-0dfba82a6e5a"],
Cell[93047, 2472, 589, 14, 40, "Print",ExpressionUUID->"110b99b2-b431-46b4-84ff-3c26bc69843c"],
Cell[93639, 2488, 593, 14, 40, "Print",ExpressionUUID->"0e001d34-70ba-4916-bfb0-3c98c48e5c3e"],
Cell[94235, 2504, 594, 14, 40, "Print",ExpressionUUID->"b37d5903-5439-490d-ba95-3ca8cc0683d7"],
Cell[94832, 2520, 599, 14, 40, "Print",ExpressionUUID->"8325c338-05b3-4bd6-aafc-0a48f8cdb693"],
Cell[95434, 2536, 601, 14, 40, "Print",ExpressionUUID->"68ba5820-4c07-417f-8769-b0170679a259"],
Cell[96038, 2552, 607, 14, 40, "Print",ExpressionUUID->"58131235-4aa0-4e24-8508-780ebf8a6a9e"],
Cell[96648, 2568, 601, 14, 40, "Print",ExpressionUUID->"f1010dfd-0f63-406e-9124-1d7be42b83bd"],
Cell[97252, 2584, 613, 14, 40, "Print",ExpressionUUID->"2806e594-1525-4e9c-b99a-9755fb433b4d"],
Cell[97868, 2600, 625, 14, 40, "Print",ExpressionUUID->"f1032ce8-9825-4ffa-ac75-821712a9645e"],
Cell[98496, 2616, 583, 14, 40, "Print",ExpressionUUID->"25fddb95-39f5-4282-8fd1-dff042def042"],
Cell[99082, 2632, 591, 14, 40, "Print",ExpressionUUID->"b104905e-58ef-4886-9ee4-0878839c6333"],
Cell[99676, 2648, 597, 14, 40, "Print",ExpressionUUID->"eda92182-194a-4fa1-aa3d-9292493d06a8"],
Cell[100276, 2664, 595, 14, 40, "Print",ExpressionUUID->"044ce53c-e1ef-4b29-a99a-c76861308cd2"],
Cell[100874, 2680, 609, 14, 40, "Print",ExpressionUUID->"cc2343eb-15dd-4947-93e3-c6d6b34c7d67"],
Cell[101486, 2696, 598, 14, 40, "Print",ExpressionUUID->"75a104f9-bce1-449f-b18f-099eee2e050b"],
Cell[102087, 2712, 610, 14, 40, "Print",ExpressionUUID->"caa74d9e-fb9d-4ea0-b645-49f348ad2055"],
Cell[102700, 2728, 625, 14, 40, "Print",ExpressionUUID->"1d8fd1aa-256d-4d1e-8ad5-0b751a25445b"],
Cell[103328, 2744, 615, 14, 40, "Print",ExpressionUUID->"ce43aa8d-774e-4740-b539-a102b890e675"],
Cell[103946, 2760, 625, 14, 40, "Print",ExpressionUUID->"6020e1cb-fb4b-4f24-9aaf-4d6db1dbea7b"],
Cell[104574, 2776, 625, 14, 40, "Print",ExpressionUUID->"9cdf3215-2e7c-4c00-a5ee-9d4ae941c5bc"],
Cell[105202, 2792, 599, 14, 40, "Print",ExpressionUUID->"f653f005-3b5b-4c3e-b7ac-d494051e48a8"],
Cell[105804, 2808, 605, 14, 40, "Print",ExpressionUUID->"bceee56f-8ca6-471c-ab2c-dd734d729c7b"],
Cell[106412, 2824, 599, 14, 40, "Print",ExpressionUUID->"d3f9177b-dd1a-49ac-9251-6b325cecf946"],
Cell[107014, 2840, 599, 14, 40, "Print",ExpressionUUID->"4ef43a1f-ae9f-493d-be15-d230729107d3"],
Cell[107616, 2856, 611, 14, 40, "Print",ExpressionUUID->"bd1b3167-fc3c-456f-b66f-335454af0686"],
Cell[108230, 2872, 615, 14, 40, "Print",ExpressionUUID->"b2dcc323-7741-406a-b28c-e4b54fb82e58"],
Cell[108848, 2888, 623, 14, 40, "Print",ExpressionUUID->"79488d89-21ff-4aac-9d2c-3146f5e0f9c4"],
Cell[109474, 2904, 623, 14, 40, "Print",ExpressionUUID->"e9775733-bbbe-472a-a8ea-2b0ef5de8751"],
Cell[110100, 2920, 627, 14, 40, "Print",ExpressionUUID->"02fefa2d-1cc0-483e-857d-f79dcf9a3f30"],
Cell[110730, 2936, 627, 14, 40, "Print",ExpressionUUID->"d83db1f9-5eae-4ebd-b019-2c567bc1b627"],
Cell[111360, 2952, 647, 14, 40, "Print",ExpressionUUID->"2e789df2-3f3a-4c14-9b8b-e622fcd21fbd"],
Cell[112010, 2968, 603, 14, 40, "Print",ExpressionUUID->"23d6d2c3-2790-475c-881c-54c74d3f6795"],
Cell[112616, 2984, 607, 14, 40, "Print",ExpressionUUID->"cf071427-548a-4275-8a62-888ab32dcfb5"],
Cell[113226, 3000, 607, 14, 40, "Print",ExpressionUUID->"da7132eb-9890-468e-a18a-0caf5496da12"],
Cell[113836, 3016, 611, 14, 40, "Print",ExpressionUUID->"2fb5fbb1-a666-48a5-85b6-17b3961f9419"],
Cell[114450, 3032, 626, 14, 40, "Print",ExpressionUUID->"c9501202-02cd-4483-a47a-6d0a0a3da77e"],
Cell[115079, 3048, 627, 14, 40, "Print",ExpressionUUID->"0694bab5-b161-4ba5-a769-239a8836b2a9"],
Cell[115709, 3064, 627, 14, 40, "Print",ExpressionUUID->"95ea28f8-bdfa-4065-8db0-614cbfb376b3"],
Cell[116339, 3080, 631, 14, 40, "Print",ExpressionUUID->"f029c072-66b5-426b-979d-ebb4925d0219"],
Cell[116973, 3096, 639, 14, 40, "Print",ExpressionUUID->"5d769d6f-9955-4715-97f6-0e3a1f5344a5"],
Cell[117615, 3112, 639, 14, 40, "Print",ExpressionUUID->"295c7487-5c04-4c9b-98a7-aaee5331a7ee"],
Cell[118257, 3128, 645, 14, 40, "Print",ExpressionUUID->"e762aadd-7ce9-466a-9077-e03b0ec98e48"],
Cell[118905, 3144, 611, 14, 40, "Print",ExpressionUUID->"b811f9df-ca0f-4b55-b7dc-44d2d0af8362"],
Cell[119519, 3160, 619, 14, 40, "Print",ExpressionUUID->"c7318575-97c5-493a-9198-7aa89d7987d8"],
Cell[120141, 3176, 619, 14, 40, "Print",ExpressionUUID->"5fd5dc4c-cbb5-4d68-8e1c-8d50bd652c55"],
Cell[120763, 3192, 619, 14, 40, "Print",ExpressionUUID->"20c332da-7c91-49a3-9d02-2f597a9f3044"],
Cell[121385, 3208, 619, 14, 40, "Print",ExpressionUUID->"43b50e83-a7f3-441a-a01f-710d0435ca9c"],
Cell[122007, 3224, 635, 14, 40, "Print",ExpressionUUID->"5ae734bd-d350-4dc0-976b-8bc82777ea24"],
Cell[122645, 3240, 641, 14, 40, "Print",ExpressionUUID->"1cc6ce0b-5038-4aa2-ae6f-7818075a0c59"],
Cell[123289, 3256, 649, 14, 40, "Print",ExpressionUUID->"5534957f-648c-494d-bd8c-571769fd0b75"],
Cell[123941, 3272, 639, 14, 40, "Print",ExpressionUUID->"34b9ae75-5b3b-46e0-8643-0fa79a13d44b"],
Cell[124583, 3288, 643, 14, 40, "Print",ExpressionUUID->"6e102ced-e801-4733-ab4e-08dea2692b0b"],
Cell[125229, 3304, 653, 14, 40, "Print",ExpressionUUID->"ea1609d6-aa9a-4509-bdb5-64bf3930fe5f"],
Cell[125885, 3320, 625, 14, 40, "Print",ExpressionUUID->"7ac73462-65b9-471e-90e8-d88a80b58c3f"],
Cell[126513, 3336, 633, 14, 40, "Print",ExpressionUUID->"8fdf70fb-6106-4e6e-b44a-9e711fa2e3de"],
Cell[127149, 3352, 627, 14, 40, "Print",ExpressionUUID->"fd514af4-a9e1-4db9-89f2-2f9d29607133"],
Cell[127779, 3368, 627, 14, 40, "Print",ExpressionUUID->"773b648e-a913-41cb-924f-04d7ae38b70e"],
Cell[128409, 3384, 635, 14, 40, "Print",ExpressionUUID->"3350b6b2-b82c-439f-89c1-341a41d76b43"],
Cell[129047, 3400, 651, 14, 40, "Print",ExpressionUUID->"3c4e50e1-0665-4574-b945-fe55c895235b"],
Cell[129701, 3416, 653, 14, 40, "Print",ExpressionUUID->"b1fa9c90-9c86-42aa-badf-a5ea10dcbd2c"],
Cell[130357, 3432, 653, 14, 40, "Print",ExpressionUUID->"b0bd4e67-d1b7-4a71-846a-e5c94f31fac0"],
Cell[131013, 3448, 657, 14, 40, "Print",ExpressionUUID->"ae8169cd-f64a-4bdf-a727-b6a2abc7dc32"],
Cell[131673, 3464, 651, 14, 40, "Print",ExpressionUUID->"a83162c9-f98e-406e-99d6-5274ecf28a8a"],
Cell[132327, 3480, 669, 14, 40, "Print",ExpressionUUID->"31a60ccc-5c1c-4c48-b04b-b882a22652ba"],
Cell[132999, 3496, 633, 14, 40, "Print",ExpressionUUID->"6817708a-057c-4bdd-a613-a24709aed838"],
Cell[133635, 3512, 643, 14, 40, "Print",ExpressionUUID->"bdc91167-bd66-40c4-bfe5-441011d50ade"],
Cell[134281, 3528, 645, 14, 40, "Print",ExpressionUUID->"f614ecde-278e-493d-bbe8-7f71a2aede11"],
Cell[134929, 3544, 634, 14, 40, "Print",ExpressionUUID->"3aed47bb-d7dd-4744-aa08-fd63b8d92dc4"],
Cell[135566, 3560, 647, 14, 40, "Print",ExpressionUUID->"c014ff55-243f-4cb0-8817-d2e4d1044682"],
Cell[136216, 3576, 639, 14, 40, "Print",ExpressionUUID->"116ad85e-9729-4445-8766-4f2b9afec803"],
Cell[136858, 3592, 651, 14, 40, "Print",ExpressionUUID->"1ebde02f-acfd-4ed8-b914-c2c13eadbefa"],
Cell[137512, 3608, 663, 14, 40, "Print",ExpressionUUID->"1f7e9eac-845e-42d2-9985-e9680f64d9cc"],
Cell[138178, 3624, 663, 14, 40, "Print",ExpressionUUID->"b40da41d-40bc-4999-a0cc-6b8e053d35a0"],
Cell[138844, 3640, 671, 14, 40, "Print",ExpressionUUID->"5b63cde3-2cf4-4f82-a9c2-5c3a10f12571"],
Cell[139518, 3656, 688, 15, 40, "Print",ExpressionUUID->"19f493be-610e-4ad3-90fe-75bba25ccf82"],
Cell[140209, 3673, 647, 14, 40, "Print",ExpressionUUID->"d0c229ba-a263-497f-bdcb-df68cd78b1c3"],
Cell[140859, 3689, 645, 14, 40, "Print",ExpressionUUID->"c8366d61-807f-4e2d-be1e-acfbf7b2b56b"],
Cell[141507, 3705, 647, 14, 40, "Print",ExpressionUUID->"668c6263-d095-40e4-ab06-e39d56244da7"],
Cell[142157, 3721, 633, 14, 40, "Print",ExpressionUUID->"90c9a931-d2fe-48e0-979a-daafc3881e21"],
Cell[142793, 3737, 645, 14, 40, "Print",ExpressionUUID->"a1900d07-60db-426f-a1f7-bddbfdba3980"],
Cell[143441, 3753, 655, 14, 40, "Print",ExpressionUUID->"3b00651d-74e1-49f3-8fa7-af50c7e84b0a"],
Cell[144099, 3769, 659, 14, 40, "Print",ExpressionUUID->"6454252c-0e0a-4f34-9714-d96391ffb159"],
Cell[144761, 3785, 673, 14, 40, "Print",ExpressionUUID->"506ce76a-08b5-4394-9b40-a0e550b22951"],
Cell[145437, 3801, 682, 15, 40, "Print",ExpressionUUID->"da91b317-5279-4597-b20d-d8de6d885d19"],
Cell[146122, 3818, 688, 15, 40, "Print",ExpressionUUID->"35c9f960-2621-41d4-a9a9-ab1cc3df04eb"],
Cell[146813, 3835, 686, 15, 40, "Print",ExpressionUUID->"b5499331-e69b-4676-89c8-865b7844aa51"],
Cell[147502, 3852, 647, 14, 40, "Print",ExpressionUUID->"bc42f556-5e96-4fc2-a27a-92c4a9768f84"],
Cell[148152, 3868, 657, 14, 40, "Print",ExpressionUUID->"587cfa86-6bec-43b3-b46c-0479720ddba1"],
Cell[148812, 3884, 645, 14, 40, "Print",ExpressionUUID->"9f7e27b7-9a28-4e98-8101-5870d147f0d6"],
Cell[149460, 3900, 659, 14, 40, "Print",ExpressionUUID->"ac221c4b-9cbb-43d3-a190-fb3d38771abf"],
Cell[150122, 3916, 676, 15, 40, "Print",ExpressionUUID->"f8323eeb-9127-41b5-b588-f28903c107c8"],
Cell[150801, 3933, 665, 14, 40, "Print",ExpressionUUID->"4f23f915-65d2-408a-8bca-6cfc0c2d3821"],
Cell[151469, 3949, 669, 14, 40, "Print",ExpressionUUID->"38eee116-e2f7-4dd9-98ce-d6de448877fb"],
Cell[152141, 3965, 671, 14, 40, "Print",ExpressionUUID->"0a4aaebb-b09f-40da-95be-db0f13f9a2f0"],
Cell[152815, 3981, 688, 15, 40, "Print",ExpressionUUID->"ffeccf9a-4b75-4aa2-a453-6b0c3ac17fcd"],
Cell[153506, 3998, 696, 15, 40, "Print",ExpressionUUID->"2392e13f-9d48-46bb-ae76-711f32cf03e1"],
Cell[154205, 4015, 696, 15, 40, "Print",ExpressionUUID->"becab23c-a0d8-4e92-9035-02225b5d8b35"],
Cell[154904, 4032, 657, 14, 40, "Print",ExpressionUUID->"feb6ce6d-756c-47e9-87f1-b07a9f1bb7ec"],
Cell[155564, 4048, 669, 14, 40, "Print",ExpressionUUID->"e6405b67-7e8f-4974-bad0-6266ad9bae5c"],
Cell[156236, 4064, 669, 14, 40, "Print",ExpressionUUID->"cde9ebe5-1814-40c1-ab78-7af0c38dae3a"],
Cell[156908, 4080, 677, 14, 40, "Print",ExpressionUUID->"061d5e71-8254-4613-b3d8-32fb7d585f0c"],
Cell[157588, 4096, 669, 14, 40, "Print",ExpressionUUID->"fe4fe254-98c1-4ec7-b295-98e27753bfa2"],
Cell[158260, 4112, 676, 14, 40, "Print",ExpressionUUID->"55a5c974-4e85-4fdb-88fa-99f59ad7e3a6"],
Cell[158939, 4128, 692, 15, 40, "Print",ExpressionUUID->"a50119cd-cb97-466d-8746-9eb6ffd39877"],
Cell[159634, 4145, 692, 15, 40, "Print",ExpressionUUID->"7083feb9-2d66-40fe-aad9-e83264fcfe22"],
Cell[160329, 4162, 700, 15, 40, "Print",ExpressionUUID->"c4bb698d-2c22-437a-a4b2-a89f74f531c3"],
Cell[161032, 4179, 698, 15, 40, "Print",ExpressionUUID->"ecee6dde-7c0a-4921-a95f-474e15ab55d1"],
Cell[161733, 4196, 708, 16, 40, "Print",ExpressionUUID->"ff391a23-ea15-4f78-a345-64c89dc51bdd"]
}, Open  ]]
}, Open  ]],
Cell[162468, 4216, 535, 15, 74, "Input",ExpressionUUID->"b29e7260-755c-43de-8285-67f5866b48a1"],
Cell[163006, 4233, 931, 23, 116, "Input",ExpressionUUID->"e00a2573-f211-4ba3-af1d-30264be11a30"],
Cell[163940, 4258, 335, 9, 90, "Input",ExpressionUUID->"bc1a5650-a378-4f84-a755-4f18e8576145"],
Cell[164278, 4269, 334, 9, 74, "Input",ExpressionUUID->"ca5da9fd-92c7-45ef-9213-3e126b161755"],
Cell[CellGroupData[{
Cell[164637, 4282, 309, 6, 44, "Input",ExpressionUUID->"0ef897b7-adff-4e1b-ba13-67c577142464"],
Cell[164949, 4290, 938, 29, 66, "Output",ExpressionUUID->"6381782d-a046-4759-bb7b-c50db191bf12"]
}, Open  ]],
Cell[165902, 4322, 297, 9, 74, "Input",ExpressionUUID->"f264efd3-b5ac-4e15-89af-40624221cff1"],
Cell[166202, 4333, 308, 9, 74, "Input",ExpressionUUID->"00f8376f-08e5-488a-8e30-d804459602a5"],
Cell[CellGroupData[{
Cell[166535, 4346, 716, 18, 44, "Input",ExpressionUUID->"78b926b8-475b-46cc-bd59-95adf119bb5e"],
Cell[CellGroupData[{
Cell[167276, 4368, 1499, 44, 60, "Print",ExpressionUUID->"c2c3d183-c74b-4040-bc71-90df80b512ff"],
Cell[168778, 4414, 1757, 51, 60, "Print",ExpressionUUID->"6d84575d-620b-4730-b21e-ea9139c2ac44"],
Cell[170538, 4467, 1452, 42, 60, "Print",ExpressionUUID->"234fe7cc-11d4-4c93-bea7-184175193366"],
Cell[171993, 4511, 1470, 42, 60, "Print",ExpressionUUID->"0deabf04-63ed-436c-9cb4-46bbe07a9758"],
Cell[173466, 4555, 1500, 42, 60, "Print",ExpressionUUID->"903f04a8-475d-4a93-8e2f-3a7e27a15b5b"],
Cell[174969, 4599, 1514, 42, 60, "Print",ExpressionUUID->"0869eb4d-0235-4d08-abf7-b43efad7ba61"]
}, Open  ]],
Cell[176498, 4644, 156, 2, 34, "Output",ExpressionUUID->"42932b8b-8495-4bbc-ac79-64c75df4d426"]
}, Open  ]],
Cell[176669, 4649, 299, 9, 74, "Input",ExpressionUUID->"6c5703f0-941a-4fb8-889f-3e4afacdc403"],
Cell[176971, 4660, 238, 7, 74, "Input",ExpressionUUID->"928ee2b1-2ce2-4718-a94a-7c82433c664d"],
Cell[CellGroupData[{
Cell[177234, 4671, 202, 4, 30, "Input",ExpressionUUID->"e9f1b19a-da9e-4daf-9d68-0854b1f924d7"],
Cell[177439, 4677, 23401, 661, 635, "Output",ExpressionUUID->"851da4e1-cf10-4f6e-8e11-b67b9cebbf46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200877, 5343, 297, 6, 44, "Input",ExpressionUUID->"80406ffb-9889-41c0-91dd-ba65011efb2d"],
Cell[201177, 5351, 991, 30, 71, "Output",ExpressionUUID->"f44a4447-5d57-4d01-8c3d-fb8c5c0d354b"]
}, Open  ]],
Cell[202183, 5384, 236, 7, 74, "Input",ExpressionUUID->"6fbc1afc-515b-41a4-94ae-623ed81ba44b"],
Cell[CellGroupData[{
Cell[202444, 5395, 324, 6, 30, "Input",ExpressionUUID->"e3353a08-7217-474d-a8a0-99bb6738cf5e"],
Cell[202771, 5403, 26798, 755, 860, "Output",ExpressionUUID->"92d15267-a580-43a7-8779-da9a243e0113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229606, 6163, 231, 5, 44, "Input",ExpressionUUID->"7e163422-9346-4e1e-9ee4-5183c6361d59"],
Cell[229840, 6170, 1078, 32, 71, "Output",ExpressionUUID->"6efbab50-696f-4d53-a238-43e43523d5c3"]
}, Open  ]],
Cell[230933, 6205, 238, 7, 74, "Input",ExpressionUUID->"7613775d-9f90-4bb1-bc08-98b82dd80014"],
Cell[CellGroupData[{
Cell[231196, 6216, 226, 4, 30, "Input",ExpressionUUID->"43817d96-f3d2-42b1-9dbe-fa8051f857e2"],
Cell[231425, 6222, 30169, 848, 835, "Output",ExpressionUUID->"d7a833bd-4ec0-4bd2-8258-67c491f50c45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261631, 7075, 231, 5, 44, "Input",ExpressionUUID->"5affd1dc-6d47-4950-9bbb-b74b10e50284"],
Cell[261865, 7082, 1050, 31, 71, "Output",ExpressionUUID->"098bb602-d14a-46a0-ac8d-4577410a6804"]
}, Open  ]],
Cell[262930, 7116, 236, 7, 74, "Input",ExpressionUUID->"24188448-047e-409a-8ba4-fe8b25b53ba2"],
Cell[CellGroupData[{
Cell[263191, 7127, 226, 4, 30, "Input",ExpressionUUID->"c3e5eb58-1598-4097-8fb5-4fc94a46d755"],
Cell[263420, 7133, 34140, 950, 1146, "Output",ExpressionUUID->"0b8ca073-a639-4584-92d5-00a8b1db9a50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297597, 8088, 231, 5, 44, "Input",ExpressionUUID->"f12508ae-19d0-4ad6-aaf8-5a1c4a68c985"],
Cell[297831, 8095, 156, 2, 34, "Output",ExpressionUUID->"f4e7218a-622f-454b-aeb8-e44c997bf6ea"]
}, Open  ]],
Cell[298002, 8100, 237, 7, 74, "Input",ExpressionUUID->"5d317105-d941-4637-adc5-5795b156e54d"],
Cell[CellGroupData[{
Cell[298264, 8111, 227, 4, 30, "Input",ExpressionUUID->"f31ec067-933d-400d-b430-5d39df267cfc"],
Cell[298494, 8117, 37973, 1050, 1330, "Output",ExpressionUUID->"ff451292-776f-4092-b837-a3fef78b64aa"]
}, Open  ]],
Cell[336482, 9170, 209, 5, 44, "Input",ExpressionUUID->"b13eac2f-3efd-4af2-9d6a-030bcaeb8b49"],
Cell[336694, 9177, 297, 8, 59, "Input",ExpressionUUID->"48cbad50-4b00-45ff-a5f0-dbaeeb3f3db2"],
Cell[CellGroupData[{
Cell[337016, 9189, 1938, 58, 137, "Input",ExpressionUUID->"724680b8-e3e8-40f0-bd55-0595ba0a8355"],
Cell[338957, 9249, 1756, 43, 236, "Output",ExpressionUUID->"d05417ac-04eb-4c05-9a75-74bbd996812e"]
}, Open  ]],
Cell[340728, 9295, 1971, 65, 137, "Input",ExpressionUUID->"23941b39-0cc0-42b3-8d3f-61e5d4eb226b"],
Cell[342702, 9362, 184, 5, 90, "Input",ExpressionUUID->"7b0bbfb3-49a5-4a17-aea1-d1ae6026f32d"],
Cell[342889, 9369, 4747, 132, 294, "Input",ExpressionUUID->"20b5251f-d681-43c5-a2e7-6ce2a20e484a"],
Cell[347639, 9503, 194, 6, 59, "Input",ExpressionUUID->"d666d28c-69da-46ab-80ce-b7c2744ffde9"],
Cell[347836, 9511, 187, 6, 59, "Input",ExpressionUUID->"22c190f5-a02e-4755-989a-e857f215f164"],
Cell[CellGroupData[{
Cell[348048, 9521, 572, 14, 44, "Input",ExpressionUUID->"6b63f601-d8dc-4983-8202-bf9eac67fe1f"],
Cell[348623, 9537, 2463, 75, 79, "Output",ExpressionUUID->"8ae0639d-b405-4904-ac3b-ae077505f104"]
}, Open  ]],
Cell[351101, 9615, 2566, 76, 76, "Input",ExpressionUUID->"520a0047-0738-49e2-8cf9-65c0816df2bd"],
Cell[353670, 9693, 254, 7, 59, "Input",ExpressionUUID->"3f60751a-62a8-4228-a886-4d0c842f0aa4"],
Cell[CellGroupData[{
Cell[353949, 9704, 2727, 82, 104, "Input",ExpressionUUID->"b97c1209-491e-4dfe-b477-c9d7d415c10f"],
Cell[356679, 9788, 199, 3, 34, "Output",ExpressionUUID->"65c7f1a8-fc40-4dab-985f-65bdba46653d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356915, 9796, 1914, 58, 104, "Input",ExpressionUUID->"651e84de-dd1f-408a-9342-9e7326ea1f84"],
Cell[358832, 9856, 175, 2, 34, "Output",ExpressionUUID->"e9e6a669-8516-4e38-a568-cdf422498aa7"]
}, Open  ]],
Cell[359022, 9861, 194, 6, 59, "Input",ExpressionUUID->"638c9fc4-2d36-4108-93ec-313713d97363"],
Cell[359219, 9869, 187, 6, 59, "Input",ExpressionUUID->"888eb120-53e3-46b0-8748-9c8a377c3e27"],
Cell[CellGroupData[{
Cell[359431, 9879, 569, 14, 44, "Input",ExpressionUUID->"6e4da2d1-9c83-45f9-872a-7c2f54581e7f"],
Cell[360003, 9895, 5008, 147, 227, "Output",ExpressionUUID->"e1b9852a-f0e1-44d3-8487-a6f0d2abceb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365048, 10047, 5284, 154, 280, "Input",ExpressionUUID->"b8c53038-080a-44ef-ba67-fae06b9fe0e4"],
Cell[370335, 10203, 151, 2, 34, "Output",ExpressionUUID->"ec76ec43-0ce1-4576-af7c-ddce5f16a786"]
}, Open  ]],
Cell[370501, 10208, 168, 5, 59, "Input",ExpressionUUID->"4ade91af-8681-4bc4-8bf0-9fcb2876f325"],
Cell[CellGroupData[{
Cell[370694, 10217, 427, 9, 44, "Input",ExpressionUUID->"ee135b50-be71-414e-a6f3-a3bbcb0ff761"],
Cell[CellGroupData[{
Cell[371146, 10230, 222, 6, 40, "Print",ExpressionUUID->"3a81a1e0-1a5f-4bec-b670-2cc4835d1018"],
Cell[371371, 10238, 226, 6, 40, "Print",ExpressionUUID->"f6d53a73-9ba0-43e0-966b-36a34c0e9e9d"],
Cell[371600, 10246, 234, 6, 40, "Print",ExpressionUUID->"339a33aa-84cc-45ab-91fc-ba83a47810fb"],
Cell[371837, 10254, 230, 6, 40, "Print",ExpressionUUID->"5618d5d3-49bc-401c-a155-286afbe878ba"],
Cell[372070, 10262, 243, 6, 40, "Print",ExpressionUUID->"1b19444a-9cfe-4d62-adae-6cb76b03c4b0"],
Cell[372316, 10270, 242, 6, 40, "Print",ExpressionUUID->"81c322cd-9118-442e-8293-977f00ead75a"],
Cell[372561, 10278, 247, 6, 40, "Print",ExpressionUUID->"1d6306f0-7718-4604-949a-235e45656c99"],
Cell[372811, 10286, 248, 6, 40, "Print",ExpressionUUID->"21d3f2aa-657e-4e01-9c68-c011184ee4fe"],
Cell[373062, 10294, 257, 7, 40, "Print",ExpressionUUID->"99f9c8a8-7847-4e98-a1fd-ef0c7e4faa4f"],
Cell[373322, 10303, 265, 7, 40, "Print",ExpressionUUID->"4482b3cf-cf65-4545-8dd1-d5a9e205a153"],
Cell[373590, 10312, 266, 7, 40, "Print",ExpressionUUID->"35182514-1b0f-4b85-a48f-a7dfd0e9c700"]
}, Open  ]]
}, Open  ]],
Cell[373883, 10323, 168, 5, 59, "Input",ExpressionUUID->"f60f20ea-9c68-444a-83ac-5e4da71d4d2f"],
Cell[CellGroupData[{
Cell[374076, 10332, 302, 6, 44, "Input",ExpressionUUID->"bc38083f-40f0-410a-b939-fa3141f0d170"],
Cell[374381, 10340, 176, 3, 34, "Output",ExpressionUUID->"68bde0ee-7c1e-490c-8bcf-ff88ffc55af4"]
}, Open  ]],
Cell[374572, 10346, 194, 6, 59, "Input",ExpressionUUID->"e2f1b716-b642-416b-8f1d-d2f2e8026087"],
Cell[374769, 10354, 258, 8, 59, "Input",ExpressionUUID->"3632227a-8dcc-4b31-b943-38724bca628a"],
Cell[CellGroupData[{
Cell[375052, 10366, 571, 14, 44, "Input",ExpressionUUID->"e192ff78-97d4-4628-9cb8-4a5a2a803e96"],
Cell[375626, 10382, 2213, 64, 99, "Output",ExpressionUUID->"600f17c4-93ce-48c7-96c1-5a1e177c5cf0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377876, 10451, 425, 9, 44, "Input",ExpressionUUID->"c288f4be-37fb-4ae8-9fde-79d5dadc243d"],
Cell[CellGroupData[{
Cell[378326, 10464, 219, 6, 40, "Print",ExpressionUUID->"44805ce0-c806-4600-9075-2f6a7d507657"],
Cell[378548, 10472, 222, 6, 40, "Print",ExpressionUUID->"301adba3-c95e-402b-90a4-2d53916298f7"],
Cell[378773, 10480, 232, 6, 40, "Print",ExpressionUUID->"02537a3f-e9cd-4742-b5b5-1f7b0add2b1e"],
Cell[379008, 10488, 230, 6, 40, "Print",ExpressionUUID->"34a43351-7e25-4c02-9303-a4fd2204bced"],
Cell[379241, 10496, 236, 6, 40, "Print",ExpressionUUID->"7f252127-ada6-4848-8b4d-20dd4312c606"],
Cell[379480, 10504, 236, 6, 40, "Print",ExpressionUUID->"46c0a8c2-ef28-4c43-91a5-5bf0fff21e39"],
Cell[379719, 10512, 243, 6, 40, "Print",ExpressionUUID->"27be7c37-6f66-4b3a-b9cf-d4bbe23a78e9"],
Cell[379965, 10520, 243, 6, 40, "Print",ExpressionUUID->"0ca6b1a4-15d6-4502-8b8d-a7df83284deb"],
Cell[380211, 10528, 245, 6, 40, "Print",ExpressionUUID->"f9bb01ca-2502-4131-b6bc-f1366cb757f9"],
Cell[380459, 10536, 261, 7, 40, "Print",ExpressionUUID->"876e9168-8ea1-499c-9aa3-4d0fcd35b9ba"],
Cell[380723, 10545, 260, 7, 40, "Print",ExpressionUUID->"c1895103-5417-4bb7-ad3a-2c5052d245f2"]
}, Open  ]]
}, Open  ]],
Cell[381010, 10556, 168, 5, 59, "Input",ExpressionUUID->"e67f4ac0-0b94-46dd-abca-7b190df4a553"],
Cell[CellGroupData[{
Cell[381203, 10565, 302, 6, 44, "Input",ExpressionUUID->"8caf1365-1a65-42f4-a918-7f27116f5386"],
Cell[381508, 10573, 176, 3, 34, "Output",ExpressionUUID->"3b549809-00d8-463c-8a6a-b9b9cd781ccf"]
}, Open  ]],
Cell[381699, 10579, 298, 9, 59, "Input",ExpressionUUID->"f7fd2262-e717-45ee-9448-9df107577397"],
Cell[382000, 10590, 268, 8, 59, "Input",ExpressionUUID->"d7f2192e-4180-4be8-9052-bc3e1bc61d62"],
Cell[382271, 10600, 168, 5, 59, "Input",ExpressionUUID->"d19bda9d-62fd-44d7-9f1d-d03798013b39"],
Cell[382442, 10607, 1120, 27, 152, "Input",ExpressionUUID->"52641dcb-2859-4019-938d-6b7008c93cc7"],
Cell[383565, 10636, 168, 5, 59, "Input",ExpressionUUID->"c2ccadcf-8252-4f2f-9ba3-7748809c2c12"],
Cell[383736, 10643, 299, 9, 59, "Input",ExpressionUUID->"a998e0d6-3cfc-475c-a77c-f3e798d80c27"],
Cell[CellGroupData[{
Cell[384060, 10656, 943, 23, 116, "Input",ExpressionUUID->"af137fac-a334-4f1b-a1c6-70a6b897a629"],
Cell[CellGroupData[{
Cell[385028, 10683, 506, 12, 24, "Print",ExpressionUUID->"f6f9b3a3-6dc2-480f-ac9c-fcc78e738aaa"],
Cell[385537, 10697, 504, 12, 24, "Print",ExpressionUUID->"1a32d9e1-2224-4076-b5dd-9e7177896041"],
Cell[386044, 10711, 503, 12, 24, "Print",ExpressionUUID->"022820f7-0194-4d49-8834-b5e04ab488dc"],
Cell[386550, 10725, 506, 12, 24, "Print",ExpressionUUID->"d473cb8f-289b-446f-bf84-7c6699fb3631"],
Cell[387059, 10739, 504, 12, 24, "Print",ExpressionUUID->"0dd6f684-3836-4ac4-b449-879b7a5a8e78"],
Cell[387566, 10753, 506, 12, 24, "Print",ExpressionUUID->"c0a2807b-9a3d-4ba3-963a-154e0b3c82c8"],
Cell[388075, 10767, 504, 12, 24, "Print",ExpressionUUID->"5fcc6a5f-d2bf-40c8-a5ec-f91bd905ec82"],
Cell[388582, 10781, 484, 11, 24, "Print",ExpressionUUID->"7abe379c-b72d-4a9c-830f-98f18ef8eaac"],
Cell[389069, 10794, 504, 12, 24, "Print",ExpressionUUID->"bcbb46aa-31b2-4bd8-b71b-af8a442683f2"],
Cell[389576, 10808, 504, 12, 24, "Print",ExpressionUUID->"1098343d-788b-49c7-96d4-968d19133ef8"],
Cell[390083, 10822, 504, 12, 24, "Print",ExpressionUUID->"1906198c-1788-4163-b382-3a7198670129"],
Cell[390590, 10836, 504, 12, 24, "Print",ExpressionUUID->"a1d78c96-7f03-40b8-9645-f628427ba24a"]
}, Open  ]],
Cell[391109, 10851, 155, 2, 34, "Output",ExpressionUUID->"a9ccb7c7-3062-4684-88f4-ea136eec4b8c"]
}, Open  ]],
Cell[391279, 10856, 325, 10, 59, "Input",ExpressionUUID->"67d5cdaf-b7b0-468f-867d-6c48152bd90d"],
Cell[CellGroupData[{
Cell[391629, 10870, 943, 23, 116, "Input",ExpressionUUID->"edbd985f-9caf-4f96-a562-2fa9fffa63ee"],
Cell[CellGroupData[{
Cell[392597, 10897, 484, 11, 24, "Print",ExpressionUUID->"f1345078-64cf-459a-8d8e-cc7ff12c39ef"],
Cell[393084, 10910, 506, 12, 24, "Print",ExpressionUUID->"cdf353a3-5752-40e4-99fc-9fc62c24c459"],
Cell[393593, 10924, 504, 12, 24, "Print",ExpressionUUID->"b19afb5b-c597-4408-b175-5b3c9c516add"],
Cell[394100, 10938, 506, 12, 24, "Print",ExpressionUUID->"a8440231-bd2c-4ad4-a8d1-d355ce5bb22c"],
Cell[394609, 10952, 506, 12, 24, "Print",ExpressionUUID->"2d6ef86d-257b-4b6b-850f-6e948c3fc9fb"]
}, Open  ]],
Cell[395130, 10967, 155, 2, 34, "Output",ExpressionUUID->"236be672-3674-4e52-85e4-7ec8da372e85"]
}, Open  ]]
}
]
*)



==> anc/Lemma_5_9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     55638,       1615]
NotebookOptionsPosition[     49453,       1520]
NotebookOutlinePosition[     49846,       1536]
CellTagsIndexPosition[     49803,       1533]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", "the", " ", "MathfrakCbar"}]}],
  FontSize->36]], "Input",
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"c1493392-fc83-49c2-b42f-b66640b04490"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox["8", "Pi"], "]"}], 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakCbar", "[", 
   RowBox[{"i_", ",", "j_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"w", "[", "i", "]"}], 
   RowBox[{"w", "[", "j", "]"}], 
   RowBox[{"w", "[", "m", "]"}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"i", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"j", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"m", ",", "2", ",", "y"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], 
       FractionBox["3", "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.842002405046515*^9, 3.84200254439592*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f9066ac4-a633-432f-af8b-a57b93526c17"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "closed", " ", "formula", " ", 
    "for", " ", "MathfrakCbar"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842002552243469*^9, 3.8420025546426897`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"65224c0c-e80b-46a0-b393-3e2601660497"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MathfrakCbarClosedFormula", "[", 
   RowBox[{"i_", ",", "j_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "j", "-", "m", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"i", "-", "j", "+", "m", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "i"}], "+", "j", "+", "m", "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"i", "+", "j", "+", "m", "+", "6"}], ")"}]}], 
    RowBox[{"4", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "Pi", 
       RowBox[{"(", 
        RowBox[{"i", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "+", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"j", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"j", "+", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"m", "+", "3"}], ")"}]}], "]"}]}]], 
   RowBox[{"Boole", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"i", "-", "j"}], "]"}], "\[LessEqual]", "m", "\[LessEqual]", 
     RowBox[{"i", "+", "j"}]}], "]"}], 
   RowBox[{"Boole", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"m", "-", "j"}], "]"}], "\[LessEqual]", "i", "\[LessEqual]", 
     RowBox[{"m", "+", "j"}]}], "]"}], 
   RowBox[{"Boole", "[", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"m", "-", "j"}], "]"}], "\[LessEqual]", "j", "\[LessEqual]", 
     RowBox[{"i", "+", "m"}]}], "]"}], 
   RowBox[{"Boole", "[", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"i", "+", "j", "-", "m"}], "]"}], "]"}], 
   RowBox[{"Boole", "[", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"j", "+", "m", "-", "i"}], "]"}], "]"}], 
   RowBox[{"Boole", "[", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"i", "+", "m", "-", "j"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.842002631752542*^9, 3.8420026320126057`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1340f961-0fe1-4fe1-b711-5ed2676b6d57"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "the", " ", "closed", " ", "formula", " ", "is", 
    " ", "correct"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842002354551073*^9, 
  3.842002363718546*^9}},ExpressionUUID->"c3eddc63-6c03-46ce-9dd7-\
bd848c0a148f"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "\[LessEqual]", "6"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "\[LessEqual]", "6"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", "0"}], ",", 
       RowBox[{"m", "\[LessEqual]", "6"}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "\[LessEqual]", "j", "\[LessEqual]", "m"}], "&&", 
          RowBox[{
           RowBox[{"MathfrakCbarClosedFormula", "[", 
            RowBox[{"i", ",", "j", ",", "m"}], "]"}], "\[NotEqual]", 
           RowBox[{"MathfrakCbar", "[", 
            RowBox[{"i", ",", "j", ",", "m"}], "]"}]}]}], ",", 
         RowBox[{
         "Print", "[", "\"\<The closed formula is wrong!\>\"", "]"}]}], 
        "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842002371031399*^9, 3.842002399143054*^9}, {
  3.842002567855311*^9, 3.842002579898983*^9}, {3.842002745555348*^9, 
  3.842002766622197*^9}, {3.8420037777548943`*^9, 3.842003779589459*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"611f16d3-d054-4066-80ac-979abd137816"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "/", "3"}], ":", " ", 
    RowBox[{"MathfrakCbar", "[", 
     RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", 
      RowBox[{"2", "\[Tau]"}]}], "]"}]}]}],
  FontSize->36,
  FontColor->RGBColor[1, 0.5, 0]]], "Input",
 CellChangeTimes->{{3.842003342132661*^9, 3.8420033435312433`*^9}, {
  3.842006091444296*^9, 3.842006091563572*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4f37f432-ed72-41f1-bca4-73a09fabbe7f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Derive", " ", "the", " ", "closed", " ", "formula", " ", "from", " ", 
    "Lemma", " ", "7.7"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8420018287620983`*^9, 
  3.842001836449107*^9}},ExpressionUUID->"9f1aa94c-80e0-4080-abd7-\
18ac2d27394c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "-", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "-", "j", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "i"}], "+", "j", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "+", "m", "+", "6"}], ")"}]}], 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "Pi", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"i", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}]}], "]"}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "\[Rule]", "\[Gamma]"}], ",", 
       RowBox[{"j", "\[Rule]", "\[Gamma]"}], ",", 
       RowBox[{"m", "\[Rule]", 
        RowBox[{"2", "\[Tau]"}]}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842001857840885*^9, 3.842001992656355*^9}, 
   3.8420026790330753`*^9, 3.842002805210997*^9, {3.8420028969038877`*^9, 
   3.8420029077199163`*^9}, 3.842003393009357*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"2adbd5d4-34d8-4a50-9ddd-c3ad8fca771d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "\[Gamma]"}], ")"}], " ", 
   SqrtBox[
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{
  3.842002806714563*^9, {3.842002908277369*^9, 3.842002920429204*^9}, 
   3.84200298761032*^9, {3.842004042204509*^9, 3.842004050618656*^9}},
 CellLabel->"Out[1]=",ExpressionUUID->"de79222f-7c49-43c9-91fa-5d2fb7dd5b41"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Simplification", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842002973219939*^9, 
  3.842002976635079*^9}},ExpressionUUID->"305acff5-d69b-4249-b718-\
3a9ef3a8b9f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[Gamma]"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}]]}]], "-", 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox["2", "\[Pi]"]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[Gamma]", "+", "\[Tau]"}], ")"}]}]}], 
     RowBox[{" ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842002990724906*^9, 3.842003022111288*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a97f16f6-d101-43f9-a5a1-6abd92a4a876"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842003023944222*^9, 3.842004056739986*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"7ab26cdc-8e58-4a9d-82a5-07e09771b628"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->36], 
  StyleBox[" ",
   FontSize->36], 
  RowBox[{
   StyleBox["Finite",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox["sums",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox["with",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   SuperscriptBox[
    StyleBox[
     RowBox[{"(", 
      RowBox[{"MathfrakCbar", "[", 
       RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", 
        RowBox[{"2", "\[Tau]"}]}], "]"}], ")"}],
     FontSize->36], 
    StyleBox["2",
     FontSize->24]]}]}]], "Input",
 CellChangeTimes->{{3.84200671464524*^9, 3.842006717028613*^9}, {
  3.842006824873032*^9, 3.8420068594960012`*^9}, {3.84200726534726*^9, 
  3.8420072744302473`*^9}},ExpressionUUID->"a7135d73-1021-4b40-974a-\
8f8725bc82da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]", "+", "\[Tau]"}], ")"}]}]}], 
    RowBox[{" ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], 
        ")"}]}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}]}], "Input",
 CellChangeTimes->{{3.842007082005787*^9, 3.8420070884098883`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"66ebfbd7-3280-43e7-a931-6fdf3daabca2"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sum", " ", "No1", " ", "at", " ", "\[Omega]"}], "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842010318051848*^9, 
  3.84201032026692*^9}},ExpressionUUID->"68f4c571-5467-48f7-a516-\
be9e5599d8b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Tau]"}], "]"}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"2", "\[Tau]"}], "]"}], ")"}], "2"]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.8420067218301477`*^9, 3.8420067310605717`*^9}, {
  3.842006798728285*^9, 3.84200681524139*^9}, {3.842006861162487*^9, 
  3.8420069475497*^9}, {3.842007098606188*^9, 3.8420071003588953`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"27709362-7151-43d2-99e9-b663e10fe816"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], 
  RowBox[{"15", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.842006815777742*^9, {3.842006922811426*^9, 3.84200695118856*^9}, 
   3.842007035479254*^9, 3.842007102134184*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"dabeef1c-9376-4f61-ac67-2482e3c48c0c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sum", " ", "No2", " ", "at", " ", "\[Omega]"}], "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842007391273115*^9, 3.842007391448688*^9}, {
  3.8420103247377043`*^9, 
  3.8420103258993607`*^9}},ExpressionUUID->"7fafd574-017d-4315-8d97-\
f0848ecb9471"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"\[CapitalOmega]", "-", "1"}], "]"}], "<", 
     FractionBox["1", "1000"]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Tau]"}], "]"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"2", "\[Tau]"}], "]"}], ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}]], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.842007077564015*^9, 3.842007162294983*^9}, 
   3.842007197819869*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"492aa6c9-09dd-4a62-8549-2ec987b0fac6"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
   RowBox[{"15", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.842007139319921*^9, 3.842007168793446*^9}, 
   3.842007199502527*^9, 3.842007286037565*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"2ab9c617-2d85-489b-bd36-5bbcc72e7be5"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "it", " ", "is", " ", "correct", " ", "for", " ", 
    "all", " ", "values"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8420018396433783`*^9, 
  3.842001853216261*^9}},ExpressionUUID->"0b10c279-06b0-476b-9e31-\
d602fb3505b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]", "+", "\[Tau]"}], ")"}]}]}], 
    RowBox[{" ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.842001998767086*^9, 3.842002032823044*^9}, 
   3.8420028108229523`*^9, {3.8420028736619663`*^9, 3.84200287871387*^9}, {
   3.842002925923297*^9, 3.842002932487916*^9}, 3.8420030318179693`*^9, 
   3.84200693877271*^9},ExpressionUUID->"810d1b26-09d2-4956-8fce-\
272201fc2aea"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Tau]", "=", "0"}], ",", 
     RowBox[{"\[Tau]", "\[LessEqual]", "\[Gamma]"}], ",", 
     RowBox[{"\[Tau]", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", 
          RowBox[{"2", "\[Tau]"}]}], "]"}], "\[NotEqual]", 
        RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
         RowBox[{"\[Gamma]", ",", "\[Tau]"}], "]"}]}], ",", 
       RowBox[{"Print", "[", "\"\<This closed formula is wrong!\>\"", "]"}]}],
       "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842002042925152*^9, 3.842002061532271*^9}, {
  3.842003156971691*^9, 3.842003176128693*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f91a9178-2f88-4e02-8b6b-43f96e3a1ac8"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"2", "/", "3"}], ":", " ", 
    RowBox[{"MathfrakCbar", "[", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{
       RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], ",", "m"}], 
     "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842003348304428*^9, 3.842003349747177*^9}, {
  3.842006088308032*^9, 3.842006088411707*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"9856bc89-320d-4c95-9f12-5ae14a856ca3"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Derive", " ", "the", " ", "closed", " ", "formula", " ", "from", " ", 
    "Lemma", " ", "7.7"}]}],
  FontSize->36]], "Input",ExpressionUUID->"e41de6fd-983d-4e64-9adb-\
0465e573a6ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "-", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "-", "j", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "i"}], "+", "j", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "+", "m", "+", "6"}], ")"}]}], 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "Pi", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"i", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}]}], "]"}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "\[Rule]", "\[Gamma]"}], ",", 
       RowBox[{"j", "\[Rule]", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}]}]}], "}"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842003372648115*^9, 3.842003385970458*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5b872084-724d-47d0-9a8a-01fda9e31ef6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
  SqrtBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", 
      RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m", "-", "\[Gamma]", "+", 
      RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]]], "Output",
 CellChangeTimes->{3.8420034014255037`*^9, 3.842004625515966*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"7df1cc49-bc0d-4448-ab1e-f2ca6022c543"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Simplification", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",ExpressionUUID->"12c148fd-51e9-45ad-a9da-\
66ddaf6b884e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox["2", "\[Pi]"]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", 
          RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "-", "\[Gamma]", "+", 
          RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox["2", "\[Pi]"]], " ", 
      FractionBox["1", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
       SqrtBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m", "-", "\[Gamma]", "+", 
            RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}]]]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.842003405185907*^9, 3.84200345082579*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bc7dfd9b-3d58-4c6d-b946-65f8a7c17d5a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.842003442539616*^9, 3.842003451320224*^9}, 
   3.8420046289710083`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"38e831c4-5ea5-4598-ad3f-8b1bf2e4d34d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->36], 
  StyleBox[" ",
   FontSize->36], 
  RowBox[{
   StyleBox["Finite",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox["sums",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   StyleBox["with",
    FontSize->36], 
   StyleBox[" ",
    FontSize->36], 
   SuperscriptBox[
    StyleBox[
     RowBox[{"(", 
      RowBox[{"MathfrakCbar", "[", 
       RowBox[{"\[Gamma]", ",", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], ",", "m"}], 
       "]"}], ")"}],
     FontSize->36], 
    StyleBox["2",
     FontSize->24]]}]}]], "Input",
 CellChangeTimes->{{3.842007329311089*^9, 3.842007334561572*^9}, {
  3.8420106463591957`*^9, 
  3.8420106486147633`*^9}},ExpressionUUID->"405ff9fd-45f8-4331-ae4c-\
d05acde6cc6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "]"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
    SqrtBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "-", "\[Gamma]", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], 
        ")"}]}]}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}]}], "Input",
 CellChangeTimes->{3.842007363479905*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"44dd4675-8b8f-434c-a381-2a04a0efdf6d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sum", " ", "No1", " ", "at", " ", "\[Omega]"}], "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842007381473349*^9, 3.8420073841448183`*^9}, {
  3.8420103322931767`*^9, 
  3.842010333827753*^9}},ExpressionUUID->"444ed4a1-5b40-4fec-8df5-\
841d05a54825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
         "ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
          RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{
            RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], 
          ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "m", "]"}], "+", 
           RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}]], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.842007412063038*^9, 3.842007456472599*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"68379978-0f32-473e-9c76-97a843f96a2b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "10"}], "-", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"30", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.842007459122633*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"dfc22fdb-72f2-4462-afc6-3fb1262d1b63"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sum", " ", "No2", " ", "at", " ", "\[Omega]"}], "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842007666593133*^9, 3.842007666744096*^9}, {
  3.84201033878298*^9, 
  3.8420103468283997`*^9}},ExpressionUUID->"bac966ab-e5d8-4545-930d-\
b0c31d5595b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
         "ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
          RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{
            RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], 
          ")"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "m", "]"}], "-", 
           RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}]], ",", 
      
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{3.842007675354817*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"7bc0aa90-3a67-40b9-a295-dfeaa5a8baf4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"30", "+", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"30", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8420076791028423`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"913d37a9-b397-4152-8be9-fa1c9578e4fb"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "it", " ", "is", " ", "correct", " ", "for", " ", 
    "all", " ", "values"}]}],
  FontSize->36]], "Input",ExpressionUUID->"cfccbd06-5404-4f86-af37-\
23824a4da60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "]"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
    SqrtBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "-", "\[Gamma]", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]}]]]}]}]], "Input",
 CellChangeTimes->{{3.842003459096705*^9, 3.8420035026310062`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"1efc36b0-3b3d-4c58-943a-ae82b6a45d3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Tau]", "=", "0"}], ",", 
     RowBox[{"\[Tau]", "\[LessEqual]", "\[Gamma]"}], ",", 
     RowBox[{"\[Tau]", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", 
        RowBox[{
         RowBox[{"2", "\[Gamma]"}], "+", "1"}]}], ",", 
       RowBox[{"m", "\[LessEqual]", 
        RowBox[{
         RowBox[{"2", "\[Gamma]"}], "+", "1", "+", "20"}]}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MathfrakCbar", "[", 
           RowBox[{"\[Gamma]", ",", 
            RowBox[{
             RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], ",", "m"}],
            "]"}], "\[NotEqual]", 
          RowBox[{
          "ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
           RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}]}], ",", 
         RowBox[{
         "Print", "[", "\"\<This closed formula is wrong!\>\"", "]"}]}], 
        "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842003484724783*^9, 3.842003522456274*^9}, {
  3.8420066557840977`*^9, 
  3.842006659966113*^9}},ExpressionUUID->"a7a9ac04-c12f-4e7d-b133-\
c5b724d1eaac"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.842006652084444*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"fb8a19c7-f0ec-42fc-92cd-0dbb9569aabc"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"3", "/", "3"}], ":", " ", 
    RowBox[{"MathfrakCbar", "[", 
     RowBox[{"m", ",", 
      RowBox[{"2", "\[Tau]"}], ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842003351606595*^9, 3.842003352698922*^9}, {
  3.842006085941875*^9, 3.8420060860283203`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4bd1d6db-3511-47a5-a95b-a6f2c4ee8eca"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Derive", " ", "the", " ", "closed", " ", "formula", " ", "from", " ", 
    "Lemma", " ", "7.7"}]}],
  FontSize->36]], "Input",ExpressionUUID->"6bb9ef9c-ddd1-446f-a3fc-\
7dd1808c1f11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "-", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "-", "j", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "i"}], "+", "j", "+", "m", "+", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"i", "+", "j", "+", "m", "+", "6"}], ")"}]}], 
      RowBox[{"4", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "Pi", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"i", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"j", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}]}], "]"}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "\[Rule]", "m"}], ",", 
       RowBox[{"j", "\[Rule]", 
        RowBox[{"2", "\[Tau]"}]}]}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842003532351753*^9, 3.8420035459826517`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"864d0dd4-63ba-4161-86dd-8bda313c12f6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m", "-", "\[Tau]"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", 
   SqrtBox[
    RowBox[{"3", "+", 
     RowBox[{"4", " ", "\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{{3.842003540550674*^9, 3.842003546928473*^9}},
 CellLabel->"Out[2]=",ExpressionUUID->"4b83f1e1-c69a-4378-8dfe-1137b52b685c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Simplification", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",ExpressionUUID->"5807f276-ea21-4ea6-993d-\
bd175914ab69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox["2", "\[Pi]"]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m", "-", "\[Tau]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}]]}]], "-", 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox["2", "\[Pi]"]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m"}], ")"}]}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "-", "\[Tau]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}]}], 
     RowBox[{" ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842003550480546*^9, 3.84200357821065*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9da9ac7b-4945-4cc2-a7de-6f8ac6e69c7a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.842003582332499*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"4f189a6d-284a-480c-a096-4ed908e57ac1"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Finite", " ", "sums", " ", "with", " ", 
    RowBox[{"MathfrakCbar", "[", 
     RowBox[{"m", ",", 
      RowBox[{"2", "\[Tau]"}], ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{
  3.842007732403325*^9},ExpressionUUID->"7b24cda1-562a-4fe0-8300-\
f2a55adb6a0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "-", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}]}], 
    RowBox[{" ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], 
        ")"}]}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}]}], "Input",
 CellChangeTimes->{{3.84200776063863*^9, 3.8420077608339567`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"02e2619b-dedd-49b9-9461-ce8108e527cf"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sum", " ", "No1", " ", "at", " ", "\[Omega]"}], "=", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{
  3.84201035359234*^9},ExpressionUUID->"bbe0a931-daf2-454b-8997-84c1ba69856a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"m", ",", "Integers"}], "]"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
         RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}], 
        RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Tau]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{"2", "\[Tau]"}], "]"}], ")"}], "2"], " "}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.8420077819020987`*^9, 3.842007838504133*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c16c6a74-fb25-4799-989f-3d100d6d1a10"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}], "-", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
  RowBox[{"15", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.842007840946262*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b2bc8c6b-66a9-476f-aed3-cb03692c7758"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "it", " ", "is", " ", "correct", " ", "for", " ", 
    "all", " ", "values"}]}],
  FontSize->36]], "Input",ExpressionUUID->"29926bda-5fe3-4209-992f-\
c88f5e2c7e3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "-", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}]}], 
    RowBox[{" ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]}]]}]}]], "Input",
 CellChangeTimes->{{3.8420035885737343`*^9, 
  3.842003605146109*^9}},ExpressionUUID->"99aa60b1-b7ba-4f19-b392-\
35508105d6f7"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Tau]", "=", "0"}], ",", 
     RowBox[{"\[Tau]", "\[LessEqual]", "\[Gamma]"}], ",", 
     RowBox[{"\[Tau]", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"m", "=", 
        RowBox[{
         RowBox[{"2", "\[Gamma]"}], "+", "1"}]}], ",", 
       RowBox[{"m", "\[LessEqual]", 
        RowBox[{
         RowBox[{"2", "\[Gamma]"}], "+", "1", "+", "20"}]}], ",", 
       RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MathfrakCbar", "[", 
           RowBox[{"m", ",", 
            RowBox[{"2", "\[Tau]"}], ",", "m"}], "]"}], "\[NotEqual]", 
          RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
           RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}]}], ",", 
         RowBox[{
         "Print", "[", "\"\<This closed formula is wrong!\>\"", "]"}]}], 
        "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842003612993249*^9, 3.842003626075144*^9}, {
  3.842006666842155*^9, 
  3.8420066669184647`*^9}},ExpressionUUID->"91a9e29f-fe69-40cc-91ff-\
447d082576af"]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"05aa1477-bca1-470d-9292-d537d6cccdda"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 245, 6, 75, "Input",ExpressionUUID->"c1493392-fc83-49c2-b42f-b66640b04490"],
Cell[806, 28, 1287, 38, 112, "Input",ExpressionUUID->"f9066ac4-a633-432f-af8b-a57b93526c17"],
Cell[2096, 68, 365, 9, 133, "Input",ExpressionUUID->"65224c0c-e80b-46a0-b393-3e2601660497"],
Cell[2464, 79, 1981, 56, 102, "Input",ExpressionUUID->"1340f961-0fe1-4fe1-b711-5ed2676b6d57"],
Cell[4448, 137, 313, 9, 59, "Input",ExpressionUUID->"c3eddc63-6c03-46ce-9dd7-bd848c0a148f"],
Cell[4764, 148, 1355, 31, 152, "Input",ExpressionUUID->"611f16d3-d054-4066-80ac-979abd137816"],
Cell[6122, 181, 496, 13, 75, "Input",ExpressionUUID->"4f37f432-ed72-41f1-bca4-73a09fabbe7f"],
Cell[6621, 196, 317, 9, 59, "Input",ExpressionUUID->"9f1aa94c-80e0-4080-abd7-18ac2d27394c"],
Cell[CellGroupData[{
Cell[6963, 209, 1716, 46, 64, "Input",ExpressionUUID->"2adbd5d4-34d8-4a50-9ddd-c3ad8fca771d"],
Cell[8682, 257, 888, 25, 70, "Output",ExpressionUUID->"de79222f-7c49-43c9-91fa-5d2fb7dd5b41"]
}, Open  ]],
Cell[9585, 285, 258, 7, 59, "Input",ExpressionUUID->"305acff5-d69b-4249-b718-3a9ef3a8b9f2"],
Cell[CellGroupData[{
Cell[9868, 296, 1730, 53, 84, "Input",ExpressionUUID->"a97f16f6-d101-43f9-a5a1-6abd92a4a876"],
Cell[11601, 351, 170, 2, 34, "Output",ExpressionUUID->"7ab26cdc-8e58-4a9d-82a5-07e09771b628"]
}, Open  ]],
Cell[11786, 356, 822, 31, 52, "Input",ExpressionUUID->"a7135d73-1021-4b40-974a-8f8725bc82da"],
Cell[12611, 389, 1241, 37, 85, "Input",ExpressionUUID->"66ebfbd7-3280-43e7-a931-6fdf3daabca2"],
Cell[13855, 428, 285, 8, 59, "Input",ExpressionUUID->"68f4c571-5467-48f7-a516-be9e5599d8b8"],
Cell[CellGroupData[{
Cell[14165, 440, 1042, 25, 67, "Input",ExpressionUUID->"27709362-7151-43d2-99e9-b663e10fe816"],
Cell[15210, 467, 677, 19, 53, "Output",ExpressionUUID->"dabeef1c-9376-4f61-ac67-2482e3c48c0c"]
}, Open  ]],
Cell[15902, 489, 339, 9, 59, "Input",ExpressionUUID->"7fafd574-017d-4315-8d97-f0848ecb9471"],
Cell[CellGroupData[{
Cell[16266, 502, 1234, 34, 67, "Input",ExpressionUUID->"492aa6c9-09dd-4a62-8549-2ec987b0fac6"],
Cell[17503, 538, 654, 18, 53, "Output",ExpressionUUID->"2ab9c617-2d85-489b-bd36-5bbcc72e7be5"]
}, Open  ]],
Cell[18172, 559, 322, 9, 59, "Input",ExpressionUUID->"0b10c279-06b0-476b-9e31-d602fb3505b7"],
Cell[18497, 570, 1271, 36, 61, "Input",ExpressionUUID->"810d1b26-09d2-4956-8fce-272201fc2aea"],
Cell[19771, 608, 1055, 23, 116, "Input",ExpressionUUID->"f91a9178-2f88-4e02-8b6b-43f96e3a1ac8"],
Cell[20829, 633, 504, 14, 75, "Input",ExpressionUUID->"9856bc89-320d-4c95-9f12-5ae14a856ca3"],
Cell[21336, 649, 246, 7, 59, "Input",ExpressionUUID->"e41de6fd-983d-4e64-9adb-0465e573a6ad"],
Cell[CellGroupData[{
Cell[21607, 660, 1591, 45, 64, "Input",ExpressionUUID->"5b872084-724d-47d0-9a8a-01fda9e31ef6"],
Cell[23201, 707, 1079, 30, 71, "Output",ExpressionUUID->"7df1cc49-bc0d-4448-ab1e-f2ca6022c543"]
}, Open  ]],
Cell[24295, 740, 189, 5, 59, "Input",ExpressionUUID->"12c148fd-51e9-45ad-a9da-66ddaf6b884e"],
Cell[CellGroupData[{
Cell[24509, 749, 2699, 74, 131, "Input",ExpressionUUID->"bc7dfd9b-3d58-4c6d-b946-65f8a7c17d5a"],
Cell[27211, 825, 200, 3, 34, "Output",ExpressionUUID->"38e831c4-5ea5-4598-ad3f-8b1bf2e4d34d"]
}, Open  ]],
Cell[27426, 831, 826, 33, 52, "Input",ExpressionUUID->"405ff9fd-45f8-4331-ae4c-d05acde6cc6e"],
Cell[28255, 866, 1488, 42, 86, "Input",ExpressionUUID->"44dd4675-8b8f-434c-a381-2a04a0efdf6d"],
Cell[29746, 910, 339, 9, 59, "Input",ExpressionUUID->"444ed4a1-5b40-4fec-8df5-841d05a54825"],
Cell[CellGroupData[{
Cell[30110, 923, 1390, 38, 67, "Input",ExpressionUUID->"68379978-0f32-473e-9c76-97a843f96a2b"],
Cell[31503, 963, 696, 21, 52, "Output",ExpressionUUID->"dfc22fdb-72f2-4462-afc6-3fb1262d1b63"]
}, Open  ]],
Cell[32214, 987, 336, 9, 59, "Input",ExpressionUUID->"bac966ab-e5d8-4545-930d-b0c31d5595b1"],
Cell[CellGroupData[{
Cell[32575, 1000, 1366, 38, 67, "Input",ExpressionUUID->"7bc0aa90-3a67-40b9-a295-dfeaa5a8baf4"],
Cell[33944, 1040, 678, 20, 52, "Output",ExpressionUUID->"913d37a9-b397-4152-8be9-fa1c9578e4fb"]
}, Open  ]],
Cell[34637, 1063, 251, 7, 59, "Input",ExpressionUUID->"cfccbd06-5404-4f86-af37-23824a4da60d"],
Cell[34891, 1072, 1393, 38, 61, "Input",ExpressionUUID->"1efc36b0-3b3d-4c58-943a-ae82b6a45d3f"],
Cell[CellGroupData[{
Cell[36309, 1114, 1477, 37, 152, "Input",ExpressionUUID->"a7a9ac04-c12f-4e7d-b133-c5b724d1eaac"],
Cell[37789, 1153, 155, 2, 34, "Output",ExpressionUUID->"fb8a19c7-f0ec-42fc-92cd-0dbb9569aabc"]
}, Open  ]],
Cell[37959, 1158, 448, 12, 75, "Input",ExpressionUUID->"4bd1d6db-3511-47a5-a95b-a6f2c4ee8eca"],
Cell[38410, 1172, 246, 7, 59, "Input",ExpressionUUID->"6bb9ef9c-ddd1-446f-a3fc-7dd1808c1f11"],
Cell[CellGroupData[{
Cell[38681, 1183, 1534, 43, 64, "Input",ExpressionUUID->"864d0dd4-63ba-4161-86dd-8bda313c12f6"],
Cell[40218, 1228, 764, 23, 70, "Output",ExpressionUUID->"4b83f1e1-c69a-4378-8dfe-1137b52b685c"]
}, Open  ]],
Cell[40997, 1254, 189, 5, 59, "Input",ExpressionUUID->"5807f276-ea21-4ea6-993d-bd175914ab69"],
Cell[CellGroupData[{
Cell[41211, 1263, 1673, 53, 84, "Input",ExpressionUUID->"9da9ac7b-4945-4cc2-a7de-6f8ac6e69c7a"],
Cell[42887, 1318, 148, 2, 34, "Output",ExpressionUUID->"4f189a6d-284a-480c-a096-4ed908e57ac1"]
}, Open  ]],
Cell[43050, 1323, 340, 10, 59, "Input",ExpressionUUID->"7b24cda1-562a-4fe0-8300-f2a55adb6a0a"],
Cell[43393, 1335, 1209, 37, 85, "Input",ExpressionUUID->"02e2619b-dedd-49b9-9461-ce8108e527cf"],
Cell[44605, 1374, 259, 7, 59, "Input",ExpressionUUID->"bbe0a931-daf2-454b-8997-84c1ba69856a"],
Cell[CellGroupData[{
Cell[44889, 1385, 1197, 30, 109, "Input",ExpressionUUID->"c16c6a74-fb25-4799-989f-3d100d6d1a10"],
Cell[46089, 1417, 639, 19, 52, "Output",ExpressionUUID->"b2bc8c6b-66a9-476f-aed3-cb03692c7758"]
}, Open  ]],
Cell[46743, 1439, 251, 7, 59, "Input",ExpressionUUID->"29926bda-5fe3-4209-992f-c88f5e2c7e3a"],
Cell[46997, 1448, 1071, 34, 61, "Input",ExpressionUUID->"99aa60b1-b7ba-4f19-b392-35508105d6f7"],
Cell[48071, 1484, 1378, 34, 152, "Input",ExpressionUUID->"91a9e29f-fe69-40cc-91ff-447d082576af"]
}
]
*)



==> anc/Lemma_6_6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28358,        770]
NotebookOptionsPosition[     25159,        716]
NotebookOutlinePosition[     25552,        732]
CellTagsIndexPosition[     25509,        729]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", 
    RowBox[{"MathFrakKappaSQUERED", "[", 
     RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8417604258469667`*^9, 3.841760455628819*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"99be0a14-54f6-4a5e-9dc8-0c47162446dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"w", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox["8", "Pi"], "]"}], 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakCbar", "[", 
   RowBox[{"i_", ",", "j_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"w", "[", "i", "]"}], 
   RowBox[{"w", "[", "j", "]"}], 
   RowBox[{"w", "[", "m", "]"}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"i", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"j", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"m", ",", "2", ",", "y"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], 
       FractionBox["3", "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakC", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"w", "[", "i", "]"}], 
   RowBox[{"w", "[", "j", "]"}], 
   RowBox[{"w", "[", "k", "]"}], 
   RowBox[{"w", "[", "m", "]"}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"i", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"j", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"k", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"m", ",", "2", ",", "y"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], 
       FractionBox["5", "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EigenvlauesMathfrak\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConstancMathfrakq", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["9", "4"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Nu]"}], "]"}], ")"}], 
       "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"EigenvlauesMathfrak\[Omega]", "[", "\[Nu]", "]"}], ")"}], 
          "2"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"EigenvlauesMathfrak\[Omega]", "[", "\[Nu]", "]"}], ")"}],
            "2"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"EigenvlauesMathfrak\[Omega]", "[", "\[Gamma]", "]"}]}],
              ")"}], "2"], 
           SuperscriptBox["\[Omega]", "2"]}]}]]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", 
       RowBox[{"2", "\[Gamma]"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathFrakKappaSQUERED", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Omega]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "8"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"EigenvlauesMathfrak\[Omega]", "[", "\[Gamma]", "]"}], ")"}], 
     "2"]}], 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"MathfrakC", "[", 
      RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Gamma]", ",", "\[Gamma]"}],
       "]"}]}], "-", 
    RowBox[{"8", 
     RowBox[{"ConstancMathfrakq", "[", 
      RowBox[{"\[Gamma]", ",", "\[Omega]"}], 
      "]"}]}]}]]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.841749714657764*^9, 3.8417500394641113`*^9}, {
   3.8417594237080107`*^9, 3.8417594449865513`*^9}, 3.841760399306725*^9, {
   3.8448427431964207`*^9, 3.844842771252698*^9}, {3.844842826980816*^9, 
   3.8448428271051807`*^9}, 3.844843967403463*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"bd2b249c-3d0c-4dd1-a721-7667b77a362e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Choice", " ", "of", " ", "x"}], "=", 
    RowBox[{"MathFrakKappaSQUERED", "[", 
     RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}], " "}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844852565832492*^9, 3.844852571907172*^9}, {
  3.844852642782655*^9, 3.844852643093589*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d38635dd-3c73-4142-8868-c63fc8e86356"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "2"], "+", 
     RowBox[{"x", " ", 
      FractionBox["3", "8"], "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]"}], "-", 
     RowBox[{"q", " ", "x"}]}], "\[Equal]", "0"}], ",", "x"}], "]"}]], "Input",\

 CellChangeTimes->{{3.844852576760949*^9, 3.844852639270053*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6248c77d-566e-4ecb-9aa7-9e97bc486771"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Equal]", 
     FractionBox[
      RowBox[{"8", " ", "q"}], "3"]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"3", " ", "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]"}], "-", 
      RowBox[{"8", " ", "q"}]}], "\[NotEqual]", "0"}], "&&", 
    RowBox[{"x", "\[Equal]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"3", " ", "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]"}], "-", 
        RowBox[{"8", " ", "q"}]}]]}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.844852642180884*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"622b60ed-cdbc-4980-810b-b3892a17e480"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verify", " ", "that", " ", 
     RowBox[{"MathFrakKappaSQUERED", "[", 
      RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], ">", 
    RowBox[{"0", " ", "so", " ", "that", " ", 
     RowBox[{"MathFrakKappa", "[", 
      RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}], " ", "is", " ", "well", 
     " ", "defined", " "}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841760666169251*^9, 3.8417606873541517`*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"ed407780-407f-418a-afdc-a20968343ad5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", 
     "\"\< and MathFrakKappaSQUERED= \>\"", ",", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"MathFrakKappaSQUERED", "[", 
         RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}], ",", 
        RowBox[{"\[Omega]", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8417502229841347`*^9, 3.841750238253882*^9}, {
  3.8417538237994967`*^9, 3.8417538262539*^9}, {3.844842816892758*^9, 
  3.844842818810766*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"75b6c17c-ef95-4af4-9e1b-c018f92262d1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappaSQUERED= \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"12", " ", "\[Pi]"}], "5"]}],
  SequenceForm[
  "\[Gamma]=", 0, " and MathFrakKappaSQUERED= ", Rational[12, 5] Pi],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841750231767651*^9, 3.841750241416712*^9}, 
   3.841753441496122*^9, 3.841753829192202*^9, {3.8417594367347403`*^9, 
   3.841759449849782*^9}, 3.841760410288576*^9, {3.84484280527247*^9, 
   3.844842832932967*^9}, 3.84484397242451*^9, 3.844852721807212*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c53716fc-5997-4037-b2f1-a65ea1174b07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappaSQUERED= \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"4", " ", "\[Pi]"}]}],
  SequenceForm["\[Gamma]=", 1, " and MathFrakKappaSQUERED= ", 4 Pi],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841750231767651*^9, 3.841750241416712*^9}, 
   3.841753441496122*^9, 3.841753829192202*^9, {3.8417594367347403`*^9, 
   3.841759449849782*^9}, 3.841760410288576*^9, {3.84484280527247*^9, 
   3.844842832932967*^9}, 3.84484397242451*^9, 3.844852728344647*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"53fa5510-3e65-4e5a-aaff-1d599ffb8660"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappaSQUERED= \"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"600", " ", "\[Pi]"}], "109"]}],
  SequenceForm[
  "\[Gamma]=", 2, " and MathFrakKappaSQUERED= ", Rational[600, 109] Pi],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841750231767651*^9, 3.841750241416712*^9}, 
   3.841753441496122*^9, 3.841753829192202*^9, {3.8417594367347403`*^9, 
   3.841759449849782*^9}, 3.841760410288576*^9, {3.84484280527247*^9, 
   3.844842832932967*^9}, 3.84484397242451*^9, 3.8448527491131353`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2f202236-6364-4068-a516-5b7f7845c06b"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.8448439753367643`*^9, 3.844852761650585*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"be51f54f-b897-4200-9caa-47bce7a0ac4e"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Compute", " ", 
    RowBox[{"MathFrakKappa", "[", 
     RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841760480919755*^9, 3.841760481871056*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"baf02051-e483-4f10-87ab-735d66db7745"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MathFrakKappa", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"MathFrakKappaSQUERED", "[", 
    RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8417604896695127`*^9, 3.841760502532658*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"2bee3de0-34e7-4219-af9f-7ddc9d1689d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< and MathFrakKappa= \>\"",
      ",", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"MathFrakKappa", "[", 
         RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}], ",", 
        RowBox[{"\[Omega]", "\[Rule]", "1"}]}], "]"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.8417605061964083`*^9, {3.841760656669735*^9, 3.841760658265424*^9}, {
   3.841761412807192*^9, 3.841761413937911*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"036cbabc-8ce9-46d4-b353-16220a97d923"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"]]}]}],
  SequenceForm[
  "\[Gamma]=", 0, " and MathFrakKappa= ", 
   2 (Rational[3, 5] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844852766797203*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"4552a44b-c1cd-4e85-bc8a-f0abc1264973"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    SqrtBox["\[Pi]"]}]}],
  SequenceForm["\[Gamma]=", 1, " and MathFrakKappa= ", 2 Pi^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.8448527718399878`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"fe3f8e21-c5f8-467e-8f0b-f3a8fdc275ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"10", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "109"]]}]}],
  SequenceForm[
  "\[Gamma]=", 2, " and MathFrakKappa= ", 
   10 (Rational[6, 109] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.8448527896215363`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6f8a9156-b8b5-4426-a38f-ddcadb31a31d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"10", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "43"]]}]}],
  SequenceForm[
  "\[Gamma]=", 3, " and MathFrakKappa= ", 
   10 (Rational[3, 43] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844852823589026*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"78785bab-5256-4862-a1b7-7ce6474fa007"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"10", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "83"]]}]}],
  SequenceForm[
  "\[Gamma]=", 4, " and MathFrakKappa= ", 
   10 (Rational[7, 83] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844852851845098*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"84056506-f7b6-4e2c-baa1-3b3cd2074b2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"42", " ", "\[Pi]"}], "17"]]}]}],
  SequenceForm[
  "\[Gamma]=", 5, " and MathFrakKappa= ", 
   2 (Rational[42, 17] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844852894644065*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"58f04f46-3ddd-4265-871c-a794f276bf58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"12", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "89"]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " and MathFrakKappa= ", 
   12 (Rational[7, 89] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844852946250319*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0868f7aa-8fe9-418f-8653-d55cfab9dfc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"10", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "47"]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " and MathFrakKappa= ", 
   10 (Rational[6, 47] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844853026763105*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"68403fcc-ce34-46ea-8f47-6113a8dfa53a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"30", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "697"]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " and MathFrakKappa= ", 
   30 (Rational[11, 697] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.8448531249671783`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0fc4b4fa-4e54-47f7-994b-be91ef15745b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"10", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "211"]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " and MathFrakKappa= ", 
   10 (Rational[33, 211] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844853229475409*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e8165a5b-07ab-4bf4-ba5d-1a75a172794a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" and MathFrakKappa= \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"286", " ", "\[Pi]"}], "67"]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " and MathFrakKappa= ", 
   2 (Rational[286, 67] Pi)^Rational[1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.841760639907646*^9, 3.841760661561389*^9}, 
   3.841761419988566*^9, 3.844843983485938*^9, 3.844853347637878*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a01679f9-96b5-41e5-a2d0-09a410c85260"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "ListPlot", " ", "the", " ", "values", " ", "of", " ", "MathFrakKappa", 
     " ", "for", " ", "\[Omega]"}], "=", 
    RowBox[{
    "1", " ", "to", " ", "include", " ", "in", " ", "the", " ", "Latex", " ", 
     "file"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841760513388287*^9, 3.84176051897985*^9}, {
  3.841760961129196*^9, 3.841760980260406*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"8f7ec2dd-d6e5-4efa-bb6e-3facad9d3cd3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DataSetValuesMathFrakKappa", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"3", " ", "\[Pi]"}], "5"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", 
       SqrtBox["\[Pi]"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"10", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "109"]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"10", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"3", " ", "\[Pi]"}], "43"]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"10", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"7", " ", "\[Pi]"}], "83"]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "\[InvisibleSpace]", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"42", " ", "\[Pi]"}], "17"]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", "\[InvisibleSpace]", 
      RowBox[{"12", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"7", " ", "\[Pi]"}], "89"]]}]}], "\[InvisibleSpace] ", "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"10", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "47"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"30", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"11", " ", "\[Pi]"}], "697"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      RowBox[{"10", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"33", " ", "\[Pi]"}], "211"]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", 
      RowBox[{"2", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"286", " ", "\[Pi]"}], "67"]]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", "DataSetValuesMathFrakKappa", "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.841760520388474*^9, 3.841760552642941*^9}, {
   3.841760596138636*^9, 3.841760619495369*^9}, {3.841760701804635*^9, 
   3.8417607411319437`*^9}, {3.8417609342531157`*^9, 3.841760954261714*^9}, 
   3.841761027868503*^9, {3.841761401943103*^9, 3.841761405510243*^9}, {
   3.844843991572912*^9, 3.8448440671684093`*^9}, 3.8448441072493067`*^9, {
   3.844844155282321*^9, 3.844844173580841*^9}, {3.844852771698575*^9, 
   3.844852789600398*^9}, {3.844853204779402*^9, 3.84485321060209*^9}, 
   3.844853244388381*^9, 3.8448533632193823`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"5aa55680-15f1-47da-ac53-c9d9105bb484"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., 2.745873698591307}, {1., 3.544907701811032}, {2., 
      4.158505809809461}, {3., 4.6816757983503114`}, {4., 
      5.147364347806608}, {5., 5.571923133010854}, {6., 5.964996581008572}, {
      7., 6.332885450640453}, {8., 6.6799951106240485`}, {9., 
      7.009558726450333}, {10., 7.3240372967360665`}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10.}, {0, 7.3240372967360665`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.841761407587407*^9, 3.844844174783669*^9, 
  3.8448533660720263`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f483c178-42bc-4ef5-8d34-e8362c6fd329"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8417606062923393`*^9, 
  3.841760609790718*^9}},ExpressionUUID->"4c2ba18f-34e3-4ad5-a0aa-\
f29a182a8eee"]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2a34acc4-28a4-4689-b05c-01a02d726d72"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 379, 9, 75, "Input",ExpressionUUID->"99be0a14-54f6-4a5e-9dc8-0c47162446dd"],
Cell[940, 31, 4372, 128, 356, "Input",ExpressionUUID->"bd2b249c-3d0c-4dd1-a721-7667b77a362e"],
Cell[5315, 161, 447, 11, 75, "Input",ExpressionUUID->"d38635dd-3c73-4142-8868-c63fc8e86356"],
Cell[CellGroupData[{
Cell[5787, 176, 481, 12, 61, "Input",ExpressionUUID->"6248c77d-566e-4ecb-9aa7-9e97bc486771"],
Cell[6271, 190, 909, 25, 57, "Output",ExpressionUUID->"622b60ed-cdbc-4980-810b-b3892a17e480"]
}, Open  ]],
Cell[7195, 218, 583, 14, 133, "Input",ExpressionUUID->"ed407780-407f-418a-afdc-a20968343ad5"],
Cell[CellGroupData[{
Cell[7803, 236, 843, 20, 44, "Input",ExpressionUUID->"75b6c17c-ef95-4af4-9e1b-c018f92262d1"],
Cell[CellGroupData[{
Cell[8671, 260, 738, 16, 40, "Print",ExpressionUUID->"c53716fc-5997-4037-b2f1-a65ea1174b07"],
Cell[9412, 278, 697, 14, 24, "Print",ExpressionUUID->"53fa5510-3e65-4e5a-aaff-1d599ffb8660"],
Cell[10112, 294, 746, 16, 40, "Print",ExpressionUUID->"2f202236-6364-4068-a516-5b7f7845c06b"]
}, Open  ]],
Cell[10873, 313, 179, 2, 34, "Output",ExpressionUUID->"be51f54f-b897-4200-9caa-47bce7a0ac4e"]
}, Open  ]],
Cell[11067, 318, 351, 9, 75, "Input",ExpressionUUID->"baf02051-e483-4f10-87ab-735d66db7745"],
Cell[11421, 329, 394, 8, 44, "Input",ExpressionUUID->"2bee3de0-34e7-4219-af9f-7ddc9d1689d5"],
Cell[CellGroupData[{
Cell[11840, 341, 807, 20, 44, "Input",ExpressionUUID->"036cbabc-8ce9-46d4-b353-16220a97d923"],
Cell[CellGroupData[{
Cell[12672, 365, 640, 16, 46, "Print",ExpressionUUID->"4552a44b-c1cd-4e85-bc8a-f0abc1264973"],
Cell[13315, 383, 567, 12, 25, "Print",ExpressionUUID->"fe3f8e21-c5f8-467e-8f0b-f3a8fdc275ec"],
Cell[13885, 397, 648, 16, 46, "Print",ExpressionUUID->"6f8a9156-b8b5-4426-a38f-ddcadb31a31d"],
Cell[14536, 415, 644, 16, 46, "Print",ExpressionUUID->"78785bab-5256-4862-a1b7-7ce6474fa007"],
Cell[15183, 433, 644, 16, 46, "Print",ExpressionUUID->"84056506-f7b6-4e2c-baa1-3b3cd2074b2e"],
Cell[15830, 451, 644, 16, 46, "Print",ExpressionUUID->"58f04f46-3ddd-4265-871c-a794f276bf58"],
Cell[16477, 469, 644, 16, 46, "Print",ExpressionUUID->"0868f7aa-8fe9-418f-8653-d55cfab9dfc2"],
Cell[17124, 487, 644, 16, 46, "Print",ExpressionUUID->"68403fcc-ce34-46ea-8f47-6113a8dfa53a"],
Cell[17771, 505, 650, 16, 46, "Print",ExpressionUUID->"0fc4b4fa-4e54-47f7-994b-be91ef15745b"],
Cell[18424, 523, 648, 16, 46, "Print",ExpressionUUID->"e8165a5b-07ab-4bf4-ba5d-1a75a172794a"],
Cell[19075, 541, 648, 16, 46, "Print",ExpressionUUID->"a01679f9-96b5-41e5-a2d0-09a410c85260"]
}, Open  ]]
}, Open  ]],
Cell[19750, 561, 536, 14, 133, "Input",ExpressionUUID->"8f7ec2dd-d6e5-4efa-bb6e-3facad9d3cd3"],
Cell[CellGroupData[{
Cell[20311, 579, 2804, 82, 146, "Input",ExpressionUUID->"5aa55680-15f1-47da-ac53-c9d9105bb484"],
Cell[23118, 663, 1849, 45, 251, "Output",ExpressionUUID->"f483c178-42bc-4ef5-8d34-e8362c6fd329"]
}, Open  ]],
Cell[24982, 711, 173, 3, 52, "Input",ExpressionUUID->"4c2ba18f-34e3-4ad5-a0aa-f29a182a8eee"]
}
]
*)



==> anc/Lemmata_6_2_and_6_4_and_6_7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31932,        880]
NotebookOptionsPosition[     26593,        800]
NotebookOutlinePosition[     26986,        816]
CellTagsIndexPosition[     26943,        813]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Resonant", " ", "indices"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842243913932417*^9, 3.842243940131146*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"06892fe7-f57f-47c9-a665-4dcc0815b146"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "i", "]"}], "t"}], "]"}], 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "j", "]"}], "t"}], "]"}], 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "k", "]"}], "t"}], "]"}], 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "m", "]"}], "t"}], "]"}]}], "//", 
   "TrigReduce"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.842244069715047*^9, 3.842244073353571*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e822a3cb-4aab-4f6d-a13c-a31a39206499"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "-", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "i", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "j", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "k", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.842244076860755*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"6e68bc61-c84a-4aff-a759-3b8b02a62081"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Model", " ", "1"}], ":", " ", "CW"}]}],
  FontSize->48]], "Input",
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"0db20a5e-56ae-4a95-b539-044244dac1ee"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lemma", " ", 
       StyleBox[
        RowBox[{"6", ".2"}]]}], ":", " ", "j"}], "=", "\[Gamma]"}], ",", " ", 
    
    RowBox[{"k", "=", "\[Gamma]"}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842244219102478*^9, 3.842244237781185*^9}, {
  3.850448445948275*^9, 3.850448446098843*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4eb332a8-20d8-4b20-87f5-8e17e9182c8f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", "[", "ijkm", "]"}], "=", 
    RowBox[{"0", " ", "for", " ", "resonant", " ", "indices", "  "}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842244274412568*^9, 3.842244295945516*^9}, {
  3.842244474411565*^9, 3.842244475379774*^9}, {3.842245244836687*^9, 
  3.842245257075409*^9}},ExpressionUUID->"fa35e531-67f0-4cd3-9e39-\
b273ce151801"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "ONLY", " ", "1", " ", "MINUS"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842245246282201*^9, 
  3.842245259536805*^9}},ExpressionUUID->"dcb9a6b5-7176-46fa-ba28-\
eed45beb4b1b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", "a_", "]"}], ":=", 
   RowBox[{"a", "+", "1"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8422445145961227`*^9, 3.842244543542634*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1d2650be-f0e9-4987-96b0-336f46898a0c"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{"2", "+", "m", "+", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{3.842244544119224*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"1edeb8e8-9b86-4f7b-a6cb-a1360bcb76fc"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "2"}], "+", "m", "-", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{3.84224454412295*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"8b5ec9b5-bd1a-4739-9acb-820c29c50cd1"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "2"}], "-", "m"}]}]], "Output",
 CellChangeTimes->{3.8422445441264*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5fb62295-3bf4-4163-8dc1-4be3d1f6eac1"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "2"}], "-", "m"}]}]], "Output",
 CellChangeTimes->{3.8422445441295023`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"c7000686-fc11-42f7-818a-15c4ab7f58b1"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", "[", "ijkm", "]"}], "\[NotEqual]", 
    RowBox[{"0", " ", "for", " ", "resonant", " ", "indices"}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842245266159574*^9, 
  3.842245278471942*^9}},ExpressionUUID->"50ceb081-fc3e-49de-b606-\
2e790eb896d0"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "2", " ", "MINUSES"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842245283760281*^9, 
  3.842245284638812*^9}},ExpressionUUID->"7b0b8a9a-34d0-4800-93ac-\
86028280d616"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", "a_", "]"}], ":=", 
   RowBox[{"a", "+", "1"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
   "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.842243943182479*^9, 3.8422439782687893`*^9}, {
   3.842244055900198*^9, 3.842244163119553*^9}, {3.842244202924292*^9, 
   3.842244214313758*^9}, {3.8422445066495047`*^9, 3.842244561348583*^9}, 
   3.8422446102936974`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"a7b98a5c-30c8-413f-ba32-97c268b7b3ff"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", "m"}]], "Output",
 CellChangeTimes->{3.842244249647642*^9, 3.842244561944886*^9, 
  3.8422446114379787`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"80c3880a-c8fd-460f-8bfe-508ae1640d13"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", "m"}]], "Output",
 CellChangeTimes->{3.842244249647642*^9, 3.842244561944886*^9, 
  3.842244611440179*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"e4be1fa0-4819-4a95-9629-f681503f50bc"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "m"}], "+", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{3.842244249647642*^9, 3.842244561944886*^9, 
  3.8422446114426537`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"21e52fa2-203a-42aa-b14f-cf838a60e529"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Impossible", " ", "equation"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842244469453363*^9, 3.842244483539261*^9}, {
  3.842244574192176*^9, 
  3.842244576504211*^9}},ExpressionUUID->"7f017ef2-489c-44f2-b602-\
eb45e93ebf13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", "a_", "]"}], ":=", 
   RowBox[{"a", "+", "1"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.842244582585733*^9, 3.8422445840969543`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"6730868b-91cd-4a1f-8855-e57e09f7c836"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "4"}], "-", "m", "-", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{3.842244584402334*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"29914011-a404-4f61-b1c7-f34cca4abe5c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Model", " ", "2"}], ":", " ", "CH"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8422452982796917`*^9, 3.8422452983740177`*^9}, {
  3.842245363349567*^9, 3.842245363748835*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"4b6a2735-039a-46a9-8208-e3884f44f5f8"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lemma", " ", "6.4"}], ":", " ", "j"}], "=", "\[Gamma]"}], ",", 
    " ", 
    RowBox[{"k", "=", "\[Gamma]"}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.842245741117647*^9, 3.842245741203347*^9}, {
  3.850448466346232*^9, 3.85044849656155*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"2feec00d-df3c-4dee-b21f-d5b6c9fa8cb4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", "[", "ijkm", "]"}], "=", 
    RowBox[{"0", " ", "for", " ", "resonant", " ", "indices", "  "}]}]}],
  FontSize->48]], "Input",ExpressionUUID->"f22e8c6e-e69c-4eaf-a11c-\
2d16b905251d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "ONLY", " ", "1", " ", "MINUS"}]}],
  FontSize->48]], "Input",ExpressionUUID->"5d70f5d9-67c6-4bba-a3f3-\
b19820a03006"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "n"}], "+", "1", "+", "\[Mu]1", "+", "\[Mu]2"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.842245715204133*^9, 3.842245716026732*^9}, {
   3.8422458494771748`*^9, 3.84224585870616*^9}, 3.8422460000020247`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"2cee704c-7d9b-4b20-a552-29fd1a611f16"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{"1", "+", "m", "+", 
   RowBox[{"2", " ", "\[Gamma]"}], "+", "\[Mu]1", "+", "\[Mu]2"}]}]], "Output",\

 CellChangeTimes->{3.842245718558771*^9, 3.842245860744958*^9, 
  3.842246000810976*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"43f375a4-6631-469d-85c3-2cf45456b97a"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "1"}], "+", "m", "-", 
   RowBox[{"2", " ", "\[Gamma]"}], "-", "\[Mu]1", "-", "\[Mu]2"}]}]], "Output",\

 CellChangeTimes->{3.842245718558771*^9, 3.842245860744958*^9, 
  3.84224600081411*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"8086324e-6f12-4346-9347-7ba3e23ed48c"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "1"}], "-", "m", "-", "\[Mu]1", "-", "\[Mu]2"}]}]], "Output",
 CellChangeTimes->{3.842245718558771*^9, 3.842245860744958*^9, 
  3.842246000816759*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"e8b0dd93-5329-44a2-bb37-d5d3a03a2009"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "1"}], "-", "m", "-", "\[Mu]1", "-", "\[Mu]2"}]}]], "Output",
 CellChangeTimes->{3.842245718558771*^9, 3.842245860744958*^9, 
  3.842246000819269*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"99bb32f3-28a1-4592-a050-3503bcf82137"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", "[", "ijkm", "]"}], "\[NotEqual]", 
    RowBox[{"0", " ", "for", " ", "resonant", " ", "indices"}]}]}],
  FontSize->48]], "Input",ExpressionUUID->"6c67bbff-7ac2-488d-8801-\
d0b2b88fea0d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "2", " ", "MINUSES"}]}],
  FontSize->48]], "Input",ExpressionUUID->"73606137-9d0a-4d84-960d-\
674a68cfd173"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "n"}], "+", "1", "+", "\[Mu]1", "+", 
   "\[Mu]2"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
   "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.8422459005251513`*^9, 3.8422459210001163`*^9}, {
  3.84224599128542*^9, 3.8422459938017597`*^9}, {3.842246376838584*^9, 
  3.8422463823390827`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"28bc0d73-6180-49bc-ba97-be17d4dfb03f"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", "m"}]], "Output",
 CellChangeTimes->{{3.842245901118017*^9, 3.842245921533628*^9}, {
  3.842245994377901*^9, 3.8422460139077663`*^9}, {3.842246371388708*^9, 
  3.842246382855956*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"41d87891-bcfc-47f5-8911-0a42ffc03346"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", "m"}]], "Output",
 CellChangeTimes->{{3.842245901118017*^9, 3.842245921533628*^9}, {
  3.842245994377901*^9, 3.8422460139077663`*^9}, {3.842246371388708*^9, 
  3.842246382858912*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"eed2105d-7c2b-4414-a967-683360958e3e"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "m"}], "+", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{{3.842245901118017*^9, 3.842245921533628*^9}, {
  3.842245994377901*^9, 3.8422460139077663`*^9}, {3.842246371388708*^9, 
  3.842246382863121*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"6343d219-487c-4ab4-823b-136814f5e58e"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Model", " ", "3"}], ":", " ", "YM"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8422466630377893`*^9, 3.8422466649558353`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e295287b-44aa-42f7-b8bb-d22820557d36"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lemma", " ", 
       StyleBox[
        RowBox[{"6", ".7"}]]}], ":", " ", "j"}], "=", "\[Gamma]"}], ",", " ", 
    
    RowBox[{"k", "=", "\[Gamma]"}]}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.8422466812213087`*^9, 3.842246681291469*^9}, {
  3.8504485301855717`*^9, 3.850448530352579*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c6485219-2bf5-4acf-81a5-bfccaabf6fa9"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", "[", "ijkm", "]"}], "=", 
    RowBox[{"0", " ", "for", " ", "resonant", " ", "indices", "  "}]}]}],
  FontSize->48]], "Input",ExpressionUUID->"020c2f34-21b8-4964-8130-\
cb90d7a2c9d6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "ONLY", " ", "1", " ", "MINUS"}]}],
  FontSize->48]], "Input",ExpressionUUID->"76749fa2-2623-46a5-8ce4-\
539abb06d042"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.842246734196466*^9, 3.842246736770727*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ac89fba2-6359-419a-a6fc-a9c52f213f64"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{"4", "+", "m", "+", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{3.842246739078764*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"81681aaa-dbb4-4b2a-bc29-9de0117381cd"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "4"}], "+", "m", "-", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{3.842246739083755*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"366df1e6-c00d-4dba-8908-3607ce8ff6f8"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "4"}], "-", "m"}]}]], "Output",
 CellChangeTimes->{3.842246739086061*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"430b6b0d-78c9-471f-908d-03590ba1f56d"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "4"}], "-", "m"}]}]], "Output",
 CellChangeTimes->{3.842246739088797*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f6b6e75d-2f14-4fdf-a4af-9a6187c2a3f8"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", "[", "ijkm", "]"}], "\[NotEqual]", 
    RowBox[{"0", " ", "for", " ", "resonant", " ", "indices"}]}]}],
  FontSize->48]], "Input",ExpressionUUID->"f1cb2f14-19d5-4e33-9dc8-\
dd5be83100e5"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"with", " ", "2", " ", "MINUSES"}]}],
  FontSize->48]], "Input",ExpressionUUID->"5d4ec91d-de0d-44da-b0a1-\
67196b45e701"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", " ", 
     RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", 
     RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "-", " ", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], "+", 
      RowBox[{"\[Omega]", "[", "m", "]"}]}], "\[Equal]", "0"}], ",", "i"}], 
   "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.842246742371962*^9, 3.842246744922496*^9}, {
  3.8422471561573343`*^9, 3.842247161291246*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a4735f66-b8ab-477a-a8d6-0f4ad15e72ae"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", "m"}]], "Output",
 CellChangeTimes->{{3.8422467454070063`*^9, 3.842246762765477*^9}, {
  3.842247157782177*^9, 3.842247162037805*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"09032b60-ed11-4249-a371-ec7f1ea4bd57"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", "m"}]], "Output",
 CellChangeTimes->{{3.8422467454070063`*^9, 3.842246762765477*^9}, {
  3.842247157782177*^9, 3.84224716204205*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"20bf382e-6501-4a88-8724-e7b2ce67b23b"],

Cell[BoxData[
 RowBox[{"i", "\[Equal]", 
  RowBox[{
   RowBox[{"-", "m"}], "+", 
   RowBox[{"2", " ", "\[Gamma]"}]}]}]], "Output",
 CellChangeTimes->{{3.8422467454070063`*^9, 3.842246762765477*^9}, {
  3.842247157782177*^9, 3.8422471620455*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"0696ebcb-a549-4396-b7d0-b2516df6bbb3"]
}, Open  ]]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b808f995-6fb6-4dd5-acbc-c2d5926735d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 281, 7, 90, "Input",ExpressionUUID->"06892fe7-f57f-47c9-a665-4dcc0815b146"],
Cell[CellGroupData[{
Cell[864, 31, 633, 18, 44, "Input",ExpressionUUID->"e822a3cb-4aab-4f6d-a13c-a31a39206499"],
Cell[1500, 51, 3278, 99, 90, "Output",ExpressionUUID->"6e68bc61-c84a-4aff-a759-3b8b02a62081"]
}, Open  ]],
Cell[4793, 153, 234, 7, 90, "Input",ExpressionUUID->"0db20a5e-56ae-4a95-b539-044244dac1ee"],
Cell[5030, 162, 491, 15, 90, "Input",ExpressionUUID->"4eb332a8-20d8-4b20-87f5-8e17e9182c8f"],
Cell[5524, 179, 423, 10, 74, "Input",ExpressionUUID->"fa35e531-67f0-4cd3-9e39-b273ce151801"],
Cell[5950, 191, 259, 7, 74, "Input",ExpressionUUID->"dcb9a6b5-7176-46fa-ba28-eed45beb4b1b"],
Cell[CellGroupData[{
Cell[6234, 202, 1610, 42, 173, "Input",ExpressionUUID->"1d2650be-f0e9-4987-96b0-336f46898a0c"],
Cell[7847, 246, 242, 5, 34, "Output",ExpressionUUID->"1edeb8e8-9b86-4f7b-a6cb-a1360bcb76fc"],
Cell[8092, 253, 260, 6, 34, "Output",ExpressionUUID->"8b5ec9b5-bd1a-4739-9acb-820c29c50cd1"],
Cell[8355, 261, 218, 5, 34, "Output",ExpressionUUID->"5fb62295-3bf4-4163-8dc1-4be3d1f6eac1"],
Cell[8576, 268, 222, 5, 34, "Output",ExpressionUUID->"c7000686-fc11-42f7-818a-15c4ab7f58b1"]
}, Open  ]],
Cell[8813, 276, 332, 9, 74, "Input",ExpressionUUID->"50ceb081-fc3e-49de-b606-2e790eb896d0"],
Cell[9148, 287, 248, 7, 74, "Input",ExpressionUUID->"7b0b8a9a-34d0-4800-93ac-86028280d616"],
Cell[CellGroupData[{
Cell[9421, 298, 1479, 37, 137, "Input",ExpressionUUID->"a7b98a5c-30c8-413f-ba32-97c268b7b3ff"],
Cell[10903, 337, 227, 4, 34, "Output",ExpressionUUID->"80c3880a-c8fd-460f-8bfe-508ae1640d13"],
Cell[11133, 343, 225, 4, 34, "Output",ExpressionUUID->"e4be1fa0-4819-4a95-9629-f681503f50bc"],
Cell[11361, 349, 300, 7, 34, "Output",ExpressionUUID->"21e52fa2-203a-42aa-b14f-cf838a60e529"]
}, Open  ]],
Cell[11676, 359, 294, 8, 74, "Input",ExpressionUUID->"7f017ef2-489c-44f2-b602-eb45e93ebf13"],
Cell[CellGroupData[{
Cell[11995, 371, 611, 15, 65, "Input",ExpressionUUID->"6730868b-91cd-4a1f-8855-e57e09f7c836"],
Cell[12609, 388, 261, 6, 34, "Output",ExpressionUUID->"29914011-a404-4f61-b1c7-f34cca4abe5c"]
}, Open  ]],
Cell[12885, 397, 353, 9, 90, "Input",ExpressionUUID->"4b6a2735-039a-46a9-8208-e3884f44f5f8"],
Cell[13241, 408, 449, 13, 90, "Input",ExpressionUUID->"2feec00d-df3c-4dee-b21f-d5b6c9fa8cb4"],
Cell[13693, 423, 259, 7, 74, "Input",ExpressionUUID->"f22e8c6e-e69c-4eaf-a11c-2d16b905251d"],
Cell[13955, 432, 190, 5, 74, "Input",ExpressionUUID->"5d70f5d9-67c6-4bba-a3f3-b19820a03006"],
Cell[CellGroupData[{
Cell[14170, 441, 1736, 45, 173, "Input",ExpressionUUID->"2cee704c-7d9b-4b20-a552-29fd1a611f16"],
Cell[15909, 488, 321, 7, 34, "Output",ExpressionUUID->"43f375a4-6631-469d-85c3-2cf45456b97a"],
Cell[16233, 497, 339, 8, 34, "Output",ExpressionUUID->"8086324e-6f12-4346-9347-7ba3e23ed48c"],
Cell[16575, 507, 297, 6, 34, "Output",ExpressionUUID->"e8b0dd93-5329-44a2-bb37-d5d3a03a2009"],
Cell[16875, 515, 297, 6, 34, "Output",ExpressionUUID->"99bb32f3-28a1-4592-a050-3503bcf82137"]
}, Open  ]],
Cell[17187, 524, 263, 7, 74, "Input",ExpressionUUID->"6c67bbff-7ac2-488d-8801-d0b2b88fea0d"],
Cell[17453, 533, 179, 5, 74, "Input",ExpressionUUID->"73606137-9d0a-4d84-960d-674a68cfd173"],
Cell[CellGroupData[{
Cell[17657, 542, 1438, 37, 137, "Input",ExpressionUUID->"28bc0d73-6180-49bc-ba97-be17d4dfb03f"],
Cell[19098, 581, 302, 5, 34, "Output",ExpressionUUID->"41d87891-bcfc-47f5-8911-0a42ffc03346"],
Cell[19403, 588, 302, 5, 34, "Output",ExpressionUUID->"eed2105d-7c2b-4414-a967-683360958e3e"],
Cell[19708, 595, 375, 8, 34, "Output",ExpressionUUID->"6343d219-487c-4ab4-823b-136814f5e58e"]
}, Open  ]],
Cell[20098, 606, 304, 8, 90, "Input",ExpressionUUID->"e295287b-44aa-42f7-b8bb-d22820557d36"],
Cell[20405, 616, 495, 15, 90, "Input",ExpressionUUID->"c6485219-2bf5-4acf-81a5-bfccaabf6fa9"],
Cell[20903, 633, 259, 7, 74, "Input",ExpressionUUID->"020c2f34-21b8-4964-8130-cb90d7a2c9d6"],
Cell[21165, 642, 190, 5, 74, "Input",ExpressionUUID->"76749fa2-2623-46a5-8ce4-539abb06d042"],
Cell[CellGroupData[{
Cell[21380, 651, 1588, 41, 173, "Input",ExpressionUUID->"ac89fba2-6359-419a-a6fc-a9c52f213f64"],
Cell[22971, 694, 242, 5, 34, "Output",ExpressionUUID->"81681aaa-dbb4-4b2a-bc29-9de0117381cd"],
Cell[23216, 701, 261, 6, 34, "Output",ExpressionUUID->"366df1e6-c00d-4dba-8908-3607ce8ff6f8"],
Cell[23480, 709, 220, 5, 34, "Output",ExpressionUUID->"430b6b0d-78c9-471f-908d-03590ba1f56d"],
Cell[23703, 716, 220, 5, 34, "Output",ExpressionUUID->"f6b6e75d-2f14-4fdf-a4af-9a6187c2a3f8"]
}, Open  ]],
Cell[23938, 724, 263, 7, 74, "Input",ExpressionUUID->"f1cb2f14-19d5-4e33-9dc8-dd5be83100e5"],
Cell[24204, 733, 179, 5, 74, "Input",ExpressionUUID->"5d4ec91d-de0d-44da-b0a1-67196b45e701"],
Cell[CellGroupData[{
Cell[24408, 742, 1331, 34, 137, "Input",ExpressionUUID->"a4735f66-b8ab-477a-a8d6-0f4ad15e72ae"],
Cell[25742, 778, 253, 4, 34, "Output",ExpressionUUID->"09032b60-ed11-4249-a371-ec7f1ea4bd57"],
Cell[25998, 784, 252, 4, 34, "Output",ExpressionUUID->"20bf382e-6501-4a88-8724-e7b2ce67b23b"],
Cell[26253, 790, 324, 7, 34, "Output",ExpressionUUID->"0696ebcb-a549-4396-b7d0-b2516df6bbb3"]
}, Open  ]]
}
]
*)



==> anc/Proposition_7_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17970,        472]
NotebookOptionsPosition[     14755,        416]
NotebookOutlinePosition[     15148,        432]
CellTagsIndexPosition[     15105,        429]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Resonant", " ", "indices"}]}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.841833755325597*^9, 3.841833760339067*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5fee6083-0c4c-40a8-8776-f56eae0ba942"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"\[Alpha]", "+", "1"}]}]], "Input",
 CellChangeTimes->{{3.8418337617263803`*^9, 3.841833767420555*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"12f5ea74-1137-44cf-b300-9c3c1c4b008f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"j", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"k", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"m", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.841833768667986*^9, 3.841833811641983*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0cd30623-7827-4b9b-95b6-fc4524a94d8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8418338232058353`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"86238363-7e75-4f69-92cd-17da1e92f4ac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841833823209648*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a6026a75-7b46-4341-b0e7-b3fa8a19fff1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8418338232120953`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ee4e826e-28da-4bcd-b0e8-ac3b2ac16793"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"j", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"k", ":=", "m"}], "\[IndentingNewLine]", 
 RowBox[{"m", ":=", "m"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.841833837003545*^9, 3.841833837906355*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b32bace3-baec-48a3-b5a4-7befd757b9cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "m"}], "+", 
  RowBox[{"2", " ", "\[Gamma]"}]}]], "Output",
 CellChangeTimes->{3.841833838471506*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"9fd240f2-3a7b-43a7-a00a-c35c62f63035"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841833838474894*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"06d765e8-c4a5-439f-9fc4-f5bcdc3dd004"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841833838476677*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"743d9bea-8279-40e0-be7f-4ce22e739127"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"j", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"k", ":=", 
  RowBox[{
   RowBox[{"2", "\[Gamma]"}], "-", "n"}]}], "\[IndentingNewLine]", 
 RowBox[{"m", ":=", 
  RowBox[{
   RowBox[{"2", "\[Gamma]"}], "-", "n"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8418338421322203`*^9, 3.8418338476527433`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"59767c50-84f8-4056-8d27-4aea242f8648"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"n", "-", "\[Gamma]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.841833848112957*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"1b8224aa-efbd-43e2-b397-8fdce5d47082"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841833848116356*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"ae83ff3e-7f7c-4475-bbbd-35c2013a85f7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8418338481182957`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"ca6a6964-1f9c-4b5f-a05c-233faf1cfed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"j", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"k", ":=", "n"}], "\[IndentingNewLine]", 
 RowBox[{"m", ":=", "n"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.84183386247506*^9, 3.841833864113985*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"99cc2dfc-4b29-4c71-9133-07884bf60147"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "n"}], "+", 
  RowBox[{"2", " ", "\[Gamma]"}]}]], "Output",
 CellChangeTimes->{3.8418338644346247`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"1c334ec2-0f55-4090-b1ed-18a6990591db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841833864438779*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"156046f2-4bb6-4e1b-87bb-3713d4dd528d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8418338644408712`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"77b9bc4e-28dc-4f19-acc8-8525f1ef573c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"j", ":=", 
  RowBox[{
   RowBox[{"2", "\[Gamma]"}], "-", "n"}]}], "\[IndentingNewLine]", 
 RowBox[{"k", ":=", "\[Gamma]"}], "\[IndentingNewLine]", 
 RowBox[{"m", ":=", "n"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "i", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "j", "]"}], "-", 
   RowBox[{"\[Omega]", "[", "k", "]"}], "+", 
   RowBox[{"\[Omega]", "[", "m", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.841833872738883*^9, 3.841833877105792*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7ec0838f-2cba-4643-847f-56104db2bdc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "n"}], "+", 
  RowBox[{"2", " ", "\[Gamma]"}]}]], "Output",
 CellChangeTimes->{3.8418338776254272`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"34d477f8-dffb-48c0-9c29-dc77daa16811"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.841833877628817*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"2f2d43c5-3f8d-4586-9317-f2947e56131f"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"n", "-", "\[Gamma]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.841833877630673*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f909919b-1a37-4799-861f-33379762517b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->48], 
  StyleBox[" ",
   FontSize->48], 
  RowBox[{
   StyleBox[
    RowBox[{"Condition", " ", "with", " ", "m"}],
    FontSize->48], 
   StyleBox["\[GreaterEqual]",
    FontSize->48], 
   StyleBox[
    RowBox[{
     RowBox[{"2", "\[Gamma]"}], "+", "1"}],
    FontSize->36]}]}]], "Input",
 CellChangeTimes->{{3.84183390207305*^9, 3.841833924351665*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"73b4d254-d1bc-478d-aefd-fa68f91c6a67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"\[Alpha]", "+", "1"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"af5875cd-666c-403c-a64d-b08088f46807"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Omega]", "[", 
        RowBox[{
         RowBox[{"2", "\[Gamma]"}], "+", "1"}], "]"}], ")"}], "2"], " ", "-", 
     
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"]}]}], " ", 
    ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.841833948904772*^9, 3.84183395717493*^9}, {
  3.841834058539709*^9, 3.841834102164072*^9}, {3.841834195043887*^9, 
  3.84183419623092*^9}, {3.8418342515898857`*^9, 3.841834280110052*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a2bd4c8c-cd4a-48e2-9917-2c07e124781d"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]"}], ")"}], "3"]}]], "Output",
 CellChangeTimes->{{3.841834077329194*^9, 3.8418341026481733`*^9}, 
   3.841834196710133*^9, {3.8418342539907312`*^9, 3.841834280437014*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"217a903f-4414-4106-86d1-94600713c099"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "Determinants"}],
  FontSize->48]], "Input",
 CellChangeTimes->{{3.841833892785355*^9, 3.841833895688093*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"addf2355-4530-4b05-bbdc-fe99bd1c4fcd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "[", "\[Gamma]_", "]"}], ":=", 
  
  RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C\[Gamma]\[Gamma]nn", "[", "n_", "]"}], ":=", 
  RowBox[{"\[Omega]", "[", "n", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C\[Gamma]\[Gamma]2\[Gamma]Mn2\[Gamma]Mn", "[", "\[Gamma]_", "]"}], 
  ":=", 
  RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C\[Gamma]2\[Gamma]Mn\[Gamma]n", "[", "n_", "]"}], ":=", 
  RowBox[{"\[Omega]", "[", "n", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Determinants", "[", 
   RowBox[{"\[Gamma]_", ",", "n_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "n", "]"}], ")"}], "2"], 
        RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "[", "\[Gamma]", "]"}]}],
        "-", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"], 
        RowBox[{"C\[Gamma]\[Gamma]nn", "[", "n", "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", 
           RowBox[{
            RowBox[{"2", "\[Gamma]"}], "-", "n"}], "]"}], ")"}], "2"], 
        RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "[", "\[Gamma]", "]"}]}],
        "-", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"], 
        RowBox[{
        "C\[Gamma]\[Gamma]2\[Gamma]Mn2\[Gamma]Mn", "[", "\[Gamma]", "]"}]}]}],
       ")"}]}], "-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"], 
       RowBox[{"C\[Gamma]2\[Gamma]Mn\[Gamma]n", "[", "n", "]"}]}], ")"}], 
     "2"]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.841834302670559*^9, 3.841834429730668*^9}, {
  3.841834477616962*^9, 3.8418345188328*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"fa2719c0-2860-4b3f-aa68-d3020dcd37d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "n", "-", 
    RowBox[{"4", " ", "\[Gamma]"}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"n", "-", "\[Gamma]"}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.841834519253813*^9, 3.841834613412677*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"5e191a72-45ed-493c-bcbe-8077e6972b70"]
}, Open  ]]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0872d5f3-a29a-43c3-9c2d-458b3a785ba4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 276, 7, 90, "Input",ExpressionUUID->"5fee6083-0c4c-40a8-8776-f56eae0ba942"],
Cell[837, 29, 269, 5, 30, "Input",ExpressionUUID->"12f5ea74-1137-44cf-b300-9c3c1c4b008f"],
Cell[CellGroupData[{
Cell[1131, 38, 1136, 24, 200, "Input",ExpressionUUID->"0cd30623-7827-4b9b-95b6-fc4524a94d8f"],
Cell[2270, 64, 150, 2, 34, "Output",ExpressionUUID->"86238363-7e75-4f69-92cd-17da1e92f4ac"],
Cell[2423, 68, 148, 2, 34, "Output",ExpressionUUID->"a6026a75-7b46-4341-b0e7-b3fa8a19fff1"],
Cell[2574, 72, 150, 2, 34, "Output",ExpressionUUID->"ee4e826e-28da-4bcd-b0e8-ac3b2ac16793"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2761, 79, 1122, 24, 200, "Input",ExpressionUUID->"b32bace3-baec-48a3-b5a4-7befd757b9cd"],
Cell[3886, 105, 243, 6, 34, "Output",ExpressionUUID->"9fd240f2-3a7b-43a7-a00a-c35c62f63035"],
Cell[4132, 113, 149, 2, 34, "Output",ExpressionUUID->"06d765e8-c4a5-439f-9fc4-f5bcdc3dd004"],
Cell[4284, 117, 149, 2, 34, "Output",ExpressionUUID->"743d9bea-8279-40e0-be7f-4ce22e739127"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4470, 124, 1225, 28, 200, "Input",ExpressionUUID->"59767c50-84f8-4056-8d27-4aea242f8648"],
Cell[5698, 154, 225, 5, 34, "Output",ExpressionUUID->"1b8224aa-efbd-43e2-b397-8fdce5d47082"],
Cell[5926, 161, 149, 2, 34, "Output",ExpressionUUID->"ae83ff3e-7f7c-4475-bbbd-35c2013a85f7"],
Cell[6078, 165, 151, 2, 34, "Output",ExpressionUUID->"ca6a6964-1f9c-4b5f-a05c-233faf1cfed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6266, 172, 1122, 24, 200, "Input",ExpressionUUID->"99cc2dfc-4b29-4c71-9133-07884bf60147"],
Cell[7391, 198, 245, 6, 34, "Output",ExpressionUUID->"1c334ec2-0f55-4090-b1ed-18a6990591db"],
Cell[7639, 206, 149, 2, 34, "Output",ExpressionUUID->"156046f2-4bb6-4e1b-87bb-3713d4dd528d"],
Cell[7791, 210, 151, 2, 34, "Output",ExpressionUUID->"77b9bc4e-28dc-4f19-acc8-8525f1ef573c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7979, 217, 1172, 26, 200, "Input",ExpressionUUID->"7ec0838f-2cba-4643-847f-56104db2bdc2"],
Cell[9154, 245, 245, 6, 34, "Output",ExpressionUUID->"34d477f8-dffb-48c0-9c29-dc77daa16811"],
Cell[9402, 253, 149, 2, 34, "Output",ExpressionUUID->"2f2d43c5-3f8d-4586-9317-f2947e56131f"],
Cell[9554, 257, 225, 5, 34, "Output",ExpressionUUID->"f909919b-1a37-4799-861f-33379762517b"]
}, Open  ]],
Cell[9794, 265, 506, 18, 75, "Input",ExpressionUUID->"73b4d254-d1bc-478d-aefd-fa68f91c6a67"],
Cell[10303, 285, 201, 4, 30, "Input",ExpressionUUID->"af5875cd-666c-403c-a64d-b08088f46807"],
Cell[CellGroupData[{
Cell[10529, 293, 764, 20, 46, "Input",ExpressionUUID->"a2bd4c8c-cd4a-48e2-9917-2c07e124781d"],
Cell[11296, 315, 350, 7, 34, "Output",ExpressionUUID->"217a903f-4414-4106-86d1-94600713c099"]
}, Open  ]],
Cell[11661, 325, 255, 6, 90, "Input",ExpressionUUID->"addf2355-4530-4b05-bbdc-fe99bd1c4fcd"],
Cell[CellGroupData[{
Cell[11941, 335, 2266, 61, 131, "Input",ExpressionUUID->"fa2719c0-2860-4b3f-aa68-d3020dcd37d5"],
Cell[14210, 398, 529, 15, 34, "Output",ExpressionUUID->"5e191a72-45ed-493c-bcbe-8077e6972b70"]
}, Open  ]]
}
]
*)



==> anc/Proposition_7_6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    358115,       9820]
NotebookOptionsPosition[    329174,       9404]
NotebookOutlinePosition[    329567,       9420]
CellTagsIndexPosition[    329524,       9417]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Definition", " ", "of", " ", "Mathfraku", " ", "and", " ", "Mathfrakv"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841976203829804*^9, 3.84197622031452*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"3a437121-132c-4da9-a9e3-78589e5e63d1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    FractionBox["8", "Pi"], "]"}], 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "3"}], ")"}]}], "]"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakCbar", "[", 
   RowBox[{"i_", ",", "j_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"w", "[", "i", "]"}], 
   RowBox[{"w", "[", "j", "]"}], 
   RowBox[{"w", "[", "m", "]"}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"i", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"j", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"m", ",", "2", ",", "y"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], 
       FractionBox["3", "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakC", "[", 
   RowBox[{"i_", ",", "j_", ",", "k_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"w", "[", "i", "]"}], 
   RowBox[{"w", "[", "j", "]"}], 
   RowBox[{"w", "[", "k", "]"}], 
   RowBox[{"w", "[", "m", "]"}], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"i", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"j", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"k", ",", "2", ",", "y"}], "]"}], 
      RowBox[{"GegenbauerC", "[", 
       RowBox[{"m", ",", "2", ",", "y"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], 
       FractionBox["5", "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mathfrakq", "[", 
   RowBox[{"\[Gamma]_", ",", "\[CapitalOmega]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["9", "4"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Nu]"}], "]"}], ")"}], 
       "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"]], "+", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"], 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}]]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "0", ",", 
       RowBox[{"2", "\[Gamma]"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakKSquered", "[", 
   RowBox[{"\[Gamma]_", ",", "\[CapitalOmega]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "8"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"MathfrakC", "[", 
      RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Gamma]", ",", "\[Gamma]"}],
       "]"}]}], "-", 
    RowBox[{"8", 
     RowBox[{"Mathfrakq", "[", 
      RowBox[{"\[Gamma]", ",", "\[CapitalOmega]"}], 
      "]"}]}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakU", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[CapitalOmega]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Omega]", "[", "m", "]"}], ")"}], "2"], 
    RowBox[{"MathfrakKSquered", "[", 
     RowBox[{"\[Gamma]", ",", "\[CapitalOmega]"}], "]"}]], "+", 
   RowBox[{
    FractionBox["3", "4"], 
    RowBox[{"MathfrakC", "[", 
     RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Gamma]", ",", "\[Gamma]"}], 
     "]"}]}], "-", 
   RowBox[{
    FractionBox["9", "2"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"MathfrakCbar", "[", 
          RowBox[{"\[Gamma]", ",", "\[Nu]", ",", "m"}], "]"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Omega]", "[", "m", "]"}], "+", 
            RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"], 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "0", ",", 
        RowBox[{"m", "+", "\[Gamma]"}]}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["9", "4"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{"m", ",", "\[Nu]", ",", "m"}], "]"}], 
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Nu]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "0", ",", 
        RowBox[{"2", "\[Gamma]"}]}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["9", "2"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{"\[Nu]", "\[NotEqual]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "\[Gamma]"}], ")"}], "-", "2"}]}], "]"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"\[Nu]", "\[NotEqual]", 
         RowBox[{
          RowBox[{"-", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "\[Gamma]"}], ")"}]}], "-", "2"}]}], "]"}], 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"MathfrakCbar", "[", 
           RowBox[{"m", ",", "\[Gamma]", ",", "\[Nu]"}], "]"}], ")"}], "2"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]", "[", "m", "]"}], "-", 
             RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"], 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "0", ",", 
        RowBox[{"m", "+", "\[Gamma]"}]}], "}"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakV", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[CapitalOmega]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["3", "8"], 
    RowBox[{"MathfrakC", "[", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{
       RowBox[{"2", "\[Gamma]"}], "-", "m"}], ",", "\[Gamma]", ",", "m"}], 
     "]"}]}], "-", 
   RowBox[{
    FractionBox["9", "4"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "\[Gamma]"}], "-", "m"}], ",", "\[Nu]", ",", "m"}], 
         "]"}], 
        RowBox[{"MathfrakCbar", "[", 
         RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "\[Nu]"}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"], 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "0", ",", 
        RowBox[{"2", "\[Gamma]"}]}], "}"}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["9", "2"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Boole", "[", 
        RowBox[{"\[Nu]", "\[NotEqual]", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "\[Gamma]"}], ")"}], "-", "2"}]}], "]"}], 
       RowBox[{"Boole", "[", 
        RowBox[{"\[Nu]", "\[NotEqual]", 
         RowBox[{
          RowBox[{"-", " ", 
           RowBox[{"(", 
            RowBox[{"m", "-", "\[Gamma]"}], ")"}]}], "-", "2"}]}], "]"}], 
       FractionBox[
        RowBox[{
         RowBox[{"MathfrakCbar", "[", 
          RowBox[{"\[Gamma]", ",", "\[Nu]", ",", "m"}], "]"}], 
         RowBox[{"MathfrakCbar", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "\[Gamma]"}], "-", "m"}], ",", "\[Gamma]", ",", 
           "\[Nu]"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Omega]", "[", "\[Nu]", "]"}], ")"}], "2"], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Omega]", "[", 
              RowBox[{
               RowBox[{"2", "\[Gamma]"}], "-", "m"}], "]"}], "-", 
             RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"], 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "0", ",", 
        RowBox[{"m", "+", "\[Gamma]"}]}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.841976229955843*^9, 3.841976235369945*^9}, {
  3.8419762674709*^9, 3.8419767160524817`*^9}, {3.8419767684518948`*^9, 
  3.841976991887498*^9}, {3.8449215481882553`*^9, 3.844921646836063*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4403ffda-ce13-4199-879d-a9cff7de4c43"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Condition", " ", "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841979585517364*^9, 3.841979586796308*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"49812053-9762-4628-be8e-8b55ff483016"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Compute", " ", 
     RowBox[{"MathfrakU", "[", 
      RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "1"}], "]"}]}], "+", 
    RowBox[{"MathfrakV", "[", 
     RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "1"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841977013254561*^9, 
  3.841977043070503*^9}},ExpressionUUID->"e2875733-3a64-4dc1-af53-\
98a73862cf56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Condition1", "[", "\[Gamma]_", "]"}], " ", ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MathfrakU", "[", 
     RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "1"}], "]"}], "+", 
    RowBox[{"MathfrakV", "[", 
     RowBox[{"\[Gamma]", ",", "\[Gamma]", ",", "1"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.8419929614100237`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"a11c92bc-2927-41a0-8e6a-e1cd3d1a7e10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "0"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"Condition1", "[", "\[Gamma]", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8419770781844273`*^9, 3.841977100753745*^9}, 
   3.844921690967182*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"dafd2771-29f6-40c4-8a3e-757a2bb710be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["11", 
   RowBox[{"6", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844921705939198*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"007d8a92-5dd5-462c-b400-f4507ba118b2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["81", 
   RowBox[{"32", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844921745281598*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"5c004b53-88a9-4c33-a6cc-3acb71874359"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["247", 
   RowBox[{"75", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844921898528584*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"fc7460a9-64d8-4a3d-81d9-0985489421ac"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["391", 
   RowBox[{"96", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844922044696294*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"efd0c768-2191-47a3-970a-cd60eefe25eb"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["243", 
   RowBox[{"50", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.8449222049632072`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"eefccce2-2d28-4a58-ba51-1d9c4493753b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1085", 
   RowBox[{"192", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844922486576517*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"8c444323-c10e-4be7-8536-1f7f98a486af"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["58", 
   RowBox[{"9", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.8449228305769367`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"dec23f2b-a373-48bf-9240-c098a39f7bba"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["11583", 
   RowBox[{"1600", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844923439068729*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c2d59e36-90d8-4641-a094-eaf1edb11350"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1591", 
   RowBox[{"198", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.8449243775581017`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6863e17b-b86f-440b-8473-e96db00ac0a1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["21197", 
   RowBox[{"2400", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844925218666793*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c302287d-bc24-47bb-9038-feaf9fbebbe9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1377", 
   RowBox[{"143", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.841977129457158*^9, 3.844926263515545*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6db9b87f-e8be-481b-accb-0bb41663a080"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"ListPlot", " ", "for", " ", "Latex"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841977119743188*^9, 3.841977124477812*^9}, {
  3.84198106639027*^9, 
  3.841981068740782*^9}},ExpressionUUID->"6809f6a4-a908-4d37-a2ed-\
890ad56c9417"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DataCondition1", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", 
       FractionBox["11", 
        RowBox[{"6", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox["81", 
        RowBox[{"32", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["247", 
        RowBox[{"75", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", 
       FractionBox["391", 
        RowBox[{"96", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", 
       FractionBox["243", 
        RowBox[{"50", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", 
       FractionBox["1085", 
        RowBox[{"192", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"-", 
       FractionBox["58", 
        RowBox[{"9", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"-", 
       FractionBox["11583", 
        RowBox[{"1600", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"-", 
       FractionBox["1591", 
        RowBox[{"198", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      RowBox[{"-", 
       FractionBox["21197", 
        RowBox[{"2400", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", " ", 
      RowBox[{"-", 
       FractionBox["1377", 
        RowBox[{"143", " ", "\[Pi]"}]]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"DataCondition1", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8419771269197397`*^9, 3.841977182281712*^9}, 
   3.84197735479144*^9, {3.841978062655779*^9, 3.841978072080679*^9}, 
   3.8419784281672573`*^9, 3.841979060245504*^9, 3.8419803297046633`*^9, 
   3.8419810476582813`*^9, 3.841982355296221*^9, {3.844921749685511*^9, 
   3.844921772774928*^9}, 3.844921915353401*^9, 3.844922107821199*^9, 
   3.844922470760847*^9, 3.84492262493546*^9, 3.844923408505377*^9, {
   3.844926258481454*^9, 3.8449262695704823`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3cf7754f-6055-4f54-b799-a5def2edf3e9"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., -0.5835681246702829}, {1., -0.8057218994027201}, {
      2., -1.0483005584986174`}, {3., -1.2964496406027308`}, {
      4., -1.5469860468532226`}, {5., -1.7987824297365254`}, {
      6., -2.051330377628873}, {7., -2.3043646322917795`}, {
      8., -2.557732469284904}, {9., -2.8113394405990877`}, {
      10., -3.0651238690565017`}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10.}, {-3.0651238690565017`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.841982358876268*^9, 3.844926271446122*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"e726322e-04c2-4385-b3aa-0b49fcf9cfa0"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Condition", " ", "2"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842063537789727*^9, 3.842063537947424*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"5b0cad78-ab64-46b9-b2e2-95d5fdb651d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
   RowBox[{"\[Gamma]_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]", "+", "\[Tau]"}], ")"}]}]}], 
    RowBox[{" ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], 
        ")"}]}]]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   FractionBox["1", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "]"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}], 
    SqrtBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m", "-", "\[Gamma]", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], 
        ")"}]}]}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
   RowBox[{"\[Gamma]_", ",", "m_", ",", "\[Tau]_"}], "]"}], ":=", 
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}]}]], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "m", "-", "\[Tau]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Tau]"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}]}], 
    RowBox[{" ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Tau]"}]}], ")"}]}]]}]]}]}]}], "Input",
 CellChangeTimes->{{3.842063704809717*^9, 3.842063712552589*^9}, {
   3.842063821789425*^9, 3.8420638800206137`*^9}, {3.8420639126281633`*^9, 
   3.842064040701168*^9}, 3.842064114903532*^9, 3.8420659751468678`*^9, {
   3.842066175912442*^9, 3.842066181771412*^9}, {3.84207021587878*^9, 
   3.842070216578052*^9}, {3.842070406730082*^9, 3.8420704072906*^9}, {
   3.842070470392611*^9, 3.8420704709175787`*^9}, {3.842082494072884*^9, 
   3.842082500767331*^9}, 3.8422814154951077`*^9, {3.842281459993917*^9, 
   3.842281487180131*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4daea121-ac66-4969-a46f-80e3c6c410d7"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Elemenary", " ", "inequalities"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8484943194114428`*^9, 3.848494323031546*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b7f28d5a-8434-49b0-b524-0aa6edd3f42d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "1"}],
  FontSize->36]], "Input",
 CellChangeTimes->{
  3.848494639787738*^9},ExpressionUUID->"480b1542-2657-42d2-ba35-\
f466c19a7ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Omega]", "[", 
      RowBox[{
       RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], ")"}], 
    "2"], "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "m", "]"}], "+", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8484943295129347`*^9, 3.848494353294239*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"2908cf30-c39e-40ad-894f-2d73d8bf70ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "\[Gamma]", "-", "\[Tau]"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "m", "+", "\[Tau]"}], ")"}]}]], "Output",
 CellChangeTimes->{3.848494354073367*^9, 3.848494647370573*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"70dce4d4-90e2-4e83-8853-387e35729cca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], ")"}],
         "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "[", "m", "]"}], "+", 
          RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}], "]"}], 
     "\[GreaterEqual]", "1"}], "&&", 
    RowBox[{"0", "\[LessEqual]", "\[Tau]", "\[LessEqual]", "\[Gamma]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.8484943690235*^9, 3.848494428500798*^9}, {
   3.8484944875875273`*^9, 3.848494519577993*^9}, {3.848494616188039*^9, 
   3.8484946175545263`*^9}, 3.848494650698922*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"e1469774-09ce-47e5-b61a-7da694bc0aba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"\[Gamma]", "\[GreaterEqual]", "\[Tau]"}], "&&", 
  RowBox[{"m", "\[GreaterEqual]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Gamma]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.848494429461829*^9, {3.848494489172171*^9, 3.8484945202971354`*^9}, 
   3.8484946181305943`*^9, 3.8484946514398947`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"54b85f34-7098-4496-b49b-05a59a53686b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], ")"}],
         "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "[", "m", "]"}], "+", 
          RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}], "]"}], 
     "\[GreaterEqual]", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"m", "+", "3"}], ")"}]}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", "\[Tau]", "\[LessEqual]", "\[Gamma]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.848494526655875*^9, 3.8484945755215483`*^9}, 
   3.848494612247218*^9, 3.8484946544027157`*^9, {3.848494760149562*^9, 
   3.848494767236272*^9}, {3.8484959656448593`*^9, 3.848495978013041*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"51046dd4-957a-46f8-8e67-c3385680b3fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"\[Gamma]", "\[GreaterEqual]", "\[Tau]"}], "&&", 
  RowBox[{"m", "\[GreaterEqual]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Gamma]"}]}]}]}]], "Output",
 CellChangeTimes->{{3.848494527343108*^9, 3.8484945759154663`*^9}, 
   3.848494612964912*^9, 3.848494655121153*^9, {3.8484947616121902`*^9, 
   3.8484947678156967`*^9}, {3.848495968303638*^9, 3.848495978620453*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"63e98625-fd14-4e31-9dbe-6687285f19b2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", "2"}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.848494643915927*^9, 
  3.8484946440592833`*^9}},ExpressionUUID->"d199ed13-7995-42e6-ad26-\
de5fc2d2422c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Omega]", "[", 
      RowBox[{
       RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], ")"}], 
    "2"], "-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Omega]", "[", "m", "]"}], "-", 
      RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.848494365792286*^9, 3.848494380429915*^9}, 
   3.84849443952147*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"c4e9ae01-f4b1-4972-80d6-bad85917ea91"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "\[Tau]"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "m", "-", "\[Gamma]", "+", "\[Tau]"}], ")"}]}]], "Output",\

 CellChangeTimes->{3.848494366214135*^9, 3.848494440158123*^9, 
  3.848494659570066*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"7402a874-2349-456a-bddc-ed8e9165d955"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], ")"}],
         "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "[", "m", "]"}], "-", 
          RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}], "]"}], 
     "\[GreaterEqual]", "1"}], "&&", 
    RowBox[{"0", "\[LessEqual]", "\[Tau]", "\[LessEqual]", "\[Gamma]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.848494628320853*^9, 3.848494629790004*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"8bb51641-9933-4c7f-b4ee-d286b8934e27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"\[Gamma]", "\[GreaterEqual]", "\[Tau]"}], "&&", 
  RowBox[{"m", "\[GreaterEqual]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Gamma]"}]}]}]}]], "Output",
 CellChangeTimes->{3.848494630388351*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ce582920-85f5-4c8b-b1ec-222c76531d60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "m", "-", "\[Gamma]"}], "]"}], ")"}],
         "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", "[", "m", "]"}], "-", 
          RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}], "]"}], 
     "\[GreaterEqual]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"m", "+", "3"}], ")"}]}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", "\[Tau]", "\[LessEqual]", "\[Gamma]"}], "&&", 
    RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", 
     RowBox[{
      RowBox[{"2", "\[Gamma]"}], "+", "1"}]}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.8484944462362747`*^9, {3.8484945823156233`*^9, 3.8484946331225023`*^9}, {
   3.8484947717802677`*^9, 3.8484947767318373`*^9}, {3.8484959920915203`*^9, 
   3.848496004387991*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"547c6eeb-ed0b-4cee-a4e9-ad897ca256cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Tau]", "\[GreaterEqual]", "0"}], "&&", 
  RowBox[{"\[Gamma]", "\[GreaterEqual]", "\[Tau]"}], "&&", 
  RowBox[{"m", "\[GreaterEqual]", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Gamma]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.848494447505951*^9, {3.848494590281889*^9, 3.848494633941659*^9}, {
   3.848494772438263*^9, 3.848494777362842*^9}, {3.848495996447754*^9, 
   3.848496004901215*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"5582492e-d14e-4300-ad03-22f0fe69f59f"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Computing", " ", "the", " ", "Sums"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8422814712744083`*^9, 3.842281479218828*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1bbfd99b-0e9c-407a-bc41-ab1efbec48b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]", "[", "\[Alpha]_", "]"}], ":=", 
  RowBox[{"\[Alpha]", "+", "2"}]}]], "Input",
 CellChangeTimes->{{3.842281626895082*^9, 3.842281630759122*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b4d7e86d-3730-4311-b6e6-ffa0681c8266"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Tau]"}], "]"}], 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"2", "\[Tau]"}], "]"}]], ")"}], "2"], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}]}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.842281558634315*^9, 3.842281662280747*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5192932b-9dad-4d43-8832-e44b9eb87f4b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], 
  RowBox[{"15", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.842281582510063*^9, 3.842281662746595*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"3d59b2bd-7362-40b2-9177-e53b44e400a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"ClosedFormulaForMathfrakCbarm2\[Tau]m", "[", 
         RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}], 
        RowBox[{"ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
         RowBox[{"\[Gamma]", ",", "\[Tau]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"2", "\[Tau]"}], "]"}], ")"}], "2"]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}]}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.842281675625133*^9, 3.842281737372487*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"35c3e2f5-4353-4d6c-b567-f50830024902"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"5", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}], "-", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
  RowBox[{"15", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{{3.842281717100957*^9, 3.842281738207068*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"2f27c1f0-9bf3-4274-a523-f6efe3541a88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{
     FractionBox["9", 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
          "ClosedFormulaForMathfrakCbar\[Gamma]\[Gamma]2\[Tau]", "[", 
           RowBox[{"\[Gamma]", ",", "\[Tau]"}], "]"}], ")"}], "2"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"2", "\[Tau]"}], "]"}], ")"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}]}], ")"}], "2"]}]], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}]}]}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.844928602412812*^9, 3.844928623140387*^9}, {
  3.844929286529408*^9, 3.844929292006377*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"30e1c64b-42e1-4829-ac0e-0637f858c570"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", "\[Gamma]"}], "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}]}], 
   RowBox[{"20", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.844928627729055*^9, 3.844929295056981*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"e3f91537-2ed1-4f48-99e1-c7697222c505"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "the", " ", "Sums", " ", "that", " ", "are", " ", 
    "needed", " ", "in", " ", "estimating", " ", "the", " ", "error", " ", 
    "terms"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844926657395134*^9, 3.844926670594268*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"79f3f944-b140-4052-bc4a-53815ae9efa4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
        "ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
         RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}], ")"}], "2"], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}]}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.844926713398909*^9, 3.84492671597768*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"3a4984cb-34e3-45dd-bf3c-fbdb734c4a45"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"105", "+", 
     RowBox[{"140", " ", "m"}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"32", " ", "\[Gamma]"}], "+", 
     RowBox[{"112", " ", "m", " ", "\[Gamma]"}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["m", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"28", " ", "m", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
  RowBox[{"105", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.844926719768888*^9, 3.844936643172043*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"24c2167b-946d-47ef-95af-cb9f12756606"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Multiply", " ", "it", " ", "with", " ", "the", " ", "constant", " ", 
    "that", " ", "we", " ", "have"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8449268958239193`*^9, 
  3.844926905468697*^9}},ExpressionUUID->"2c1d6b58-0bfc-4687-b102-\
44b9109911ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Element", "[", 
      RowBox[{"\[Gamma]", ",", "Integers"}], "]"}], "&&", 
     RowBox[{"\[Gamma]", "\[GreaterEqual]", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox["9", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Omega]", "[", "m", "]"}], ")"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"m", "+", "3"}], ")"}]}]], "+", 
          FractionBox["1", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"m", "+", "3"}], ")"}]}]]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
          "ClosedFormulaForMathfrakCbar\[Gamma]2\[Tau]PmM\[Gamma]m", "[", 
           RowBox[{"\[Gamma]", ",", "m", ",", "\[Tau]"}], "]"}], ")"}], 
         "2"]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "0", ",", "\[Gamma]"}], "}"}]}], "]"}], 
     "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.844926745281828*^9, 3.8449267632922983`*^9}, {
  3.848494125322455*^9, 3.848494159180943*^9}, {3.848495019655404*^9, 
  3.848495044718705*^9}, {3.848496024723724*^9, 3.848496036019672*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"206669a6-c9d5-4352-b6cf-48bdf583e5af"],

Cell[BoxData[
 FractionBox[
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"105", "+", 
     RowBox[{"140", " ", "m"}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"32", " ", "\[Gamma]"}], "+", 
     RowBox[{"112", " ", "m", " ", "\[Gamma]"}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["m", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"28", " ", "m", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
  RowBox[{"70", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.844926779919462*^9, {3.848494137557979*^9, 3.8484941599229183`*^9}, {
   3.8484950233364143`*^9, 3.848495045875482*^9}, 3.848496037123371*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"cb6b8606-3639-4145-8d16-ed9c3860f51a"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Final", " ", "closed", " ", "formula", " ", "for", " ", "the", " ", 
    "sum"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844926913829405*^9, 
  3.844926924532545*^9}},ExpressionUUID->"1e33f5ff-2c91-442c-a64f-\
782c37345f93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MathfrakP", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"105", "+", 
      RowBox[{"140", " ", "m"}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["m", "2"]}], "+", 
      RowBox[{"32", " ", "\[Gamma]"}], "+", 
      RowBox[{"112", " ", "m", " ", "\[Gamma]"}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["m", "2"], " ", "\[Gamma]"}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"28", " ", "m", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["\[Gamma]", "3"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], 
   RowBox[{"70", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]}]], "Input",
 CellChangeTimes->{{3.844926876665143*^9, 3.8449268910186577`*^9}, 
   3.8449272089107943`*^9, {3.844930227054117*^9, 3.8449302314696417`*^9}, {
   3.848495185633239*^9, 3.84849519085892*^9}, 3.8484960425657*^9, 
   3.848496406336143*^9, {3.8484967643852663`*^9, 3.848496766345902*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"0ca1c307-485a-4622-ace7-90fb463c950c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "bound", " ", "of", " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"\[Gamma]", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8422814932510757`*^9, 3.842281499990491*^9}, {
  3.844928284508218*^9, 3.844928290966167*^9}, {3.8449376898681297`*^9, 
  3.844937698114389*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"9e3b13b6-4702-4ade-8426-41442713612a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "+", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum1", "[", "\[Gamma]_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], 
   RowBox[{"15", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum2", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"15", "+", 
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}], "-", 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
   RowBox[{"15", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sum3", "[", "\[Gamma]_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "\[Gamma]"}], "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}]}], 
    RowBox[{"20", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathfrakI", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Omega]", "[", "m", "]"}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Omega]", "[", "m", "]"}], ")"}], "2"]}], 
         RowBox[{"8", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"]}]]}], 
       "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]"}], "+", 
      RowBox[{
       FractionBox["3", "4"], "C\[Gamma]\[Gamma]mm"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"9", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Omega]", "[", "m", "]"}], ")"}], "2"]}], 
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Omega]", "[", "\[Gamma]", "]"}], ")"}], "2"]}]], 
       RowBox[{"Sum1", "[", "\[Gamma]", "]"}]}], "-", 
      RowBox[{
       FractionBox["9", "4"], 
       RowBox[{"Sum2", "[", 
        RowBox[{"\[Gamma]", ",", "m"}], "]"}]}]}], ")"}]}], "+", " ", 
   RowBox[{"Sum3", "[", "\[Gamma]", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MathFrakO", "[", 
   RowBox[{"\[Gamma]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"\[Gamma]", ",", "m"}], "]"}], "-", 
   RowBox[{"MathfrakP", "[", 
    RowBox[{"\[Gamma]", ",", "m"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.844928309954741*^9, 3.844928452955792*^9}, {
   3.8449285491039543`*^9, 3.844928576059475*^9}, 3.8449286487763367`*^9, 
   3.844928718988586*^9, {3.844928797267374*^9, 3.844928797414504*^9}, {
   3.8449293266489697`*^9, 3.844929328935399*^9}, {3.8449377060876703`*^9, 
   3.844937760486023*^9}, {3.8449387880213127`*^9, 3.844938794844645*^9}, {
   3.844961762966653*^9, 3.844961763669751*^9}, {3.848495551606895*^9, 
   3.848495551791696*^9}, 3.848496070413644*^9, {3.84849643516468*^9, 
   3.848496436572496*^9}, {3.8484966221714582`*^9, 3.848496628096107*^9}, {
   3.848496769893717*^9, 3.8484967710661182`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5b83c7b1-2840-4b5b-9d85-246e696035a1"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "0", " ", "and", " ", "large", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842064057056658*^9, 3.842064058752018*^9}, 
   3.842080340507395*^9, {3.8449399405950823`*^9, 3.844939944034052*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"c242e30f-ac48-4475-9dc8-30709f7e8daf"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", 
     "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", "for", " ", "\[Gamma]"}], "=", 
    "0"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842281944911913*^9, 
  3.842281971265276*^9}},ExpressionUUID->"aa487514-2135-43ba-9f74-\
c3b1018f3c7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", 
        RowBox[{"(", 
         RowBox[{"m", "+", "4"}], ")"}]}], "+", "5"}], ")"}]}], 
    RowBox[{"3", "Pi", " ", 
     RowBox[{"(", 
      RowBox[{"m", "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"m", "+", "3"}], ")"}]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.842064229987893*^9, 3.842064240939885*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"4a9569e8-d22e-48c4-a285-e01f3bcedfa5"],

Cell[BoxData[
 FractionBox["20", 
  RowBox[{"9", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8420642431915693`*^9, 3.842281988840201*^9, 
  3.844929332054262*^9, 3.848495558156657*^9, 3.8484967756499767`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"e885096a-75f8-4546-8bf2-8e24a195d7c2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", "C\[Gamma]\[Gamma]mm", " ", 
     "for", " ", "\[Gamma]"}], "=", "0", 
    StyleBox[
     RowBox[{" ", " "}]]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844928743495551*^9, 3.844928747862649*^9}, {
  3.844958368960835*^9, 
  3.844958369876705*^9}},ExpressionUUID->"4773dae9-1794-4729-bf07-\
df80d50c8ffd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"m", "+", "4"}], ")"}]}], "+", "5"}], ")"}]}], 
   RowBox[{"3", "Pi", " ", 
    RowBox[{"(", 
     RowBox[{"m", "+", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"m", "+", "3"}], ")"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.844928752670753*^9, 3.8449287545901012`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"a4373876-7090-45cf-a8ec-062263ebe87d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8449287550515413`*^9, 3.844929333448099*^9, 
  3.848495561914714*^9, 3.848496777621986*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"dbf8b807-1138-4175-82c0-60c49049658a"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Closed", " ", "formula", " ", "for", " ", "the", " ", "bound", " ", "of", 
    " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"0", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844928771513988*^9, 3.844928772774251*^9}, {
  3.844937789089654*^9, 
  3.84493780044547*^9}},ExpressionUUID->"ff53946a-f14d-4a1b-bbcf-\
bfebcc2c293a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"0", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", " ", 
      FractionBox["20", 
       RowBox[{"9", " ", "\[Pi]"}]]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8449392363775578`*^9, 3.844939259402514*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"be71fd5d-0e34-4108-b72b-dc69d454a27c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"66", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"29", "+", 
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"12", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8449392601755753`*^9, 3.848495567057325*^9, 
  3.8484960763331757`*^9, 3.8484964417244883`*^9, 3.848496636518301*^9, 
  3.848496780478532*^9, 3.848496999421074*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"a01cf7d5-a2a7-4648-8c1b-9a5096187c89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"MathFrakO", "[", 
   RowBox[{"0", ",", "m"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.844937865834692*^9, 3.844938801356205*^9, 
  3.848496641260553*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"065875a5-2c71-4eab-b94b-4898ea9a4458"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "192"}], "+", 
   RowBox[{"4", " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", "C\[Gamma]\[Gamma]mm"}], "+", 
      RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"]}]}], ")"}], " ", "\[Pi]"}]}], 
  RowBox[{"32", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.844937866472076*^9, 3.844938804691411*^9, 3.848495571418366*^9, {
   3.8484957665986357`*^9, 3.848495782000916*^9}, 3.848495872589365*^9, 
   3.848496079651594*^9, 3.848496444890595*^9, 3.8484966423248587`*^9, 
   3.848496783101679*^9, 3.848497000821066*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"fc6be43c-ca00-4b62-9856-669204531353"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["20", 
       RowBox[{"9", " ", "\[Pi]"}]]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8484957536357327`*^9, 3.8484957789618*^9}, {
   3.848495869227335*^9, 3.848495869889516*^9}, 3.848496645756363*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"8840af51-9a0c-4c20-a62a-4ecd9e18b0c3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "42"}], "+", 
   RowBox[{"8", " ", "m"}], "+", 
   RowBox[{"109", " ", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{"40", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["m", "4"]}]}], 
  RowBox[{"12", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.8449378721891317`*^9, 3.844938808387061*^9, 3.848495576850563*^9, {
   3.848495768105075*^9, 3.84849578354635*^9}, 3.848495873743165*^9, 
   3.848496081299459*^9, 3.848496448369335*^9, 3.8484966473186913`*^9, 
   3.848496788248001*^9, 3.848497001897133*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"4c31a579-b886-48a2-a2bd-cc92e2aad8ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "42"}], "+", 
       RowBox[{"8", " ", "m"}], "+", 
       RowBox[{"109", " ", 
        SuperscriptBox["m", "2"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["m", "4"]}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], ">", 
     FractionBox["1", "1000"]}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", "1"}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.844938826477249*^9, 3.8449388413634157`*^9}, {
  3.8449389856420813`*^9, 3.8449390323962584`*^9}, {3.848495797047764*^9, 
  3.848495828801057*^9}, {3.84849667203538*^9, 3.848496685602047*^9}, {
  3.848496994344449*^9, 3.848497011355987*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"ede9d383-f489-4a55-ab89-49a8f459f58b"],

Cell[BoxData[
 RowBox[{"m", "\[GreaterEqual]", "1"}]], "Output",
 CellChangeTimes->{
  3.84493884181619*^9, {3.844938986200832*^9, 3.844939032865424*^9}, {
   3.848495798129237*^9, 3.848495829306075*^9}, 3.8484960866241207`*^9, 
   3.848496454946403*^9, {3.848496672453548*^9, 3.848496686903566*^9}, 
   3.8484967907131443`*^9, {3.848497003277487*^9, 3.848497011970529*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"3cf47021-4531-4553-b4fc-573b379d6558"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "1", " ", "and", " ", "large", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8449295414335413`*^9, 3.844929543704277*^9}, {
  3.844958249795698*^9, 3.844958251256342*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"de9a8e46-52a5-4720-82c6-8a8bcbe127bd"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", 
     "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", "for", " ", "\[Gamma]"}], "=", 
    "1"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8449582834379473`*^9, 
  3.844958283742597*^9}},ExpressionUUID->"90508f63-d13a-4c91-81e8-\
7964c9e5c377"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8449582807902517`*^9, 3.844958280894103*^9}, 
   3.8449583615212*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"a8d80a8e-877e-4dd7-a1fa-0cda3a5df587"],

Cell[BoxData[
 FractionBox["3", "\[Pi]"]], "Output",
 CellChangeTimes->{
  3.84496171629147*^9, 3.8449617740321007`*^9, {3.84849679545203*^9, 
   3.848496812743958*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"dba7f853-ce68-4d27-9154-f8df12b0b60b"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", "C\[Gamma]\[Gamma]mm", " ", 
     "for", " ", "\[Gamma]"}], "=", "1", " "}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{
  3.844958382099976*^9},ExpressionUUID->"e0d9388f-31ff-4233-9218-\
97228380ca25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.8449583792920856`*^9, 3.844958380283753*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b7fe39bd-703c-40ae-8611-347b3a5826bd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.844961718138875*^9, 3.844961775471572*^9, 
  3.848496814179587*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"733c834a-4512-4319-bf51-7d067a85adef"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Closed", " ", "formula", " ", "for", " ", "the", " ", "bound", " ", "of", 
    " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"1", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844958393741622*^9, 
  3.8449583967481823`*^9}},ExpressionUUID->"b6489a72-0db0-4318-a32f-\
a096e8fd3328"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"1", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["3", "\[Pi]"]}]}], "  ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.844958427165969*^9, 3.844958443991932*^9}, {
  3.844961723095771*^9, 3.8449617449941263`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e01e8343-6690-44d4-a9dd-6c79aea45a47"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SuperscriptBox["m", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"18", "+", 
     RowBox[{"m", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "m"}], ")"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.844961737452161*^9, 3.8449617777840843`*^9, 
  3.848496722509293*^9, 3.848496820254788*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"69e54209-ba1d-41c0-af7e-9dbee5794a36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"MathFrakO", "[", 
   RowBox[{"1", ",", "m"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.84495844102557*^9, 3.8449584451305323`*^9}, {
   3.84849672741531*^9, 3.848496730086632*^9}, 3.848496835123362*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"15a4168d-6ff7-4e8b-ad93-2a877052703b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"18", " ", "C\[Gamma]\[Gamma]mm"}], "-", 
   RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], "2"]}], "+", 
   FractionBox[
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "72"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]}], 
  RowBox[{"24", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.8449617842191067`*^9, 3.84849673229333*^9, {3.848496823527721*^9, 
   3.848496857834126*^9}, 3.848496942477868*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a041657f-3e7a-4f65-be29-003fdd1ed83e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["3", "\[Pi]"]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.844958464437361*^9, {3.844961727166478*^9, 3.8449617353992853`*^9}, {
   3.84849694528148*^9, 3.84849694586383*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"2d25fd88-ab62-4e07-a645-abb942896fdc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "348"}], "-", 
     RowBox[{"32", " ", "m"}], "+", 
     RowBox[{"44", " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["m", "3"]}], "+", 
     SuperscriptBox["m", "4"]}], ")"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.844961788391857*^9, 3.8484968599224167`*^9, 
  3.848496946328274*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"31cb4da8-bc9c-45fc-86cf-f4d3b2dd233a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "348"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "+", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"44", "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], ">", 
     FractionBox["1", "1000"]}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", "3"}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.844958496080391*^9, 3.844961802917714*^9, 
  3.848496867270081*^9, 3.848496986482801*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"77fb3ea6-745c-4e72-83b5-a42e34e77ad4"],

Cell[BoxData[
 RowBox[{"m", "\[GreaterEqual]", "3"}]], "Output",
 CellChangeTimes->{3.844961803743051*^9, 3.8484968703004704`*^9, 
  3.848496987408905*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5d8a70c4-7f19-4a28-9364-d9700775511c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "1", " ", "and", " ", "small", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844958510694552*^9, 3.844958510879314*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"ac1dc247-accb-417e-a236-edb222be0855"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ",", 
    RowBox[{"m", "\[LessEqual]", "38"}], ",", 
    RowBox[{"m", "++"}], ",", 
    RowBox[{"Print", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"MathfrakU", "[", 
         RowBox[{"1", ",", "m", ",", "\[CapitalOmega]"}], "]"}], ",", 
        RowBox[{"\[CapitalOmega]", "\[Rule]", "1"}]}], "]"}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8449585339500647`*^9, 3.844958537589307*^9}, {
  3.84496183395292*^9, 3.844961841527793*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"061de085-33cd-4e13-b4d4-1b832820ed20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["9", 
   RowBox[{"32", " ", "\[Pi]"}]]}]], "Print",
 CellChangeTimes->{3.8449618835874968`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"66d98546-b578-4c19-83b1-578e45f80626"],

Cell[BoxData[
 FractionBox["53", 
  RowBox[{"20", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844961926811915*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9d45fff9-cd90-4f34-b99d-c4d803552f1c"],

Cell[BoxData[
 FractionBox["173", 
  RowBox[{"32", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.84496197993517*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0b41780a-458b-41cd-a386-4bfab9ee8c4e"],

Cell[BoxData[
 FractionBox["1179", 
  RowBox[{"140", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962020141012*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e3876946-eb47-4271-beb6-793e4c85c398"],

Cell[BoxData[
 FractionBox["757", 
  RowBox[{"64", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449620659465723`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"550e1cb7-6016-4de0-8233-f035981bc6f7"],

Cell[BoxData[
 FractionBox["439", 
  RowBox[{"28", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962108920792*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"22d44683-46db-45b8-a2c2-c4ab2b9497ba"],

Cell[BoxData[
 FractionBox["6399", 
  RowBox[{"320", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449621653487377`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"baf04b50-8da7-4010-96df-661d5969525e"],

Cell[BoxData[
 FractionBox["1091", 
  RowBox[{"44", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962223091392*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"899343c3-8933-4da1-a6db-1ff934a4f2a8"],

Cell[BoxData[
 FractionBox["4813", 
  RowBox[{"160", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449622975102253`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f18b75c6-21d5-49fb-8d8f-a0d21b1d434b"],

Cell[BoxData[
 FractionBox["20511", 
  RowBox[{"572", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.84496237599993*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"64d838c9-b0e7-455b-bcff-4816628b4e82"],

Cell[BoxData[
 FractionBox["9437", 
  RowBox[{"224", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449624712943487`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"afa36153-dd34-4a13-b8a6-149a1d5c9512"],

Cell[BoxData[
 FractionBox["12713", 
  RowBox[{"260", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962584649028*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"52aa4a33-f77d-4bb1-b0ee-fe02dff9f890"],

Cell[BoxData[
 FractionBox["50319", 
  RowBox[{"896", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962696283071*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3157a6eb-3cea-407e-8cc9-0737e29af31b"],

Cell[BoxData[
 FractionBox["21733", 
  RowBox[{"340", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962808472719*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cd4995b8-781f-42bc-903f-0d0c20e9deab"],

Cell[BoxData[
 FractionBox["9239", 
  RowBox[{"128", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844962926705027*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"55f69267-3ac2-4c8d-9d01-9bea0f743980"],

Cell[BoxData[
 FractionBox["104571", 
  RowBox[{"1292", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844963072056327*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"89b0b6d5-5013-4457-829c-2b38a111fe68"],

Cell[BoxData[
 FractionBox["14431", 
  RowBox[{"160", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844963198254925*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5b56f2b6-1b69-4d21-a13f-4944ccf560b5"],

Cell[BoxData[
 FractionBox["53173", 
  RowBox[{"532", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449633427844276`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3b8db527-c7b9-4387-9187-621af88469fa"],

Cell[BoxData[
 FractionBox["193959", 
  RowBox[{"1760", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449634781638117`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4a32eac2-db2a-4cab-b9b2-0b8f5d93e5c8"],

Cell[BoxData[
 FractionBox["77897", 
  RowBox[{"644", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844963615509983*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4d229218-4682-4593-b70a-da8507a3de18"],

Cell[BoxData[
 FractionBox["93077", 
  RowBox[{"704", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449637607013397`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8c1c6eb7-d48b-471f-9008-347936ad7753"],

Cell[BoxData[
 FractionBox["331119", 
  RowBox[{"2300", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449638988040113`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"07f8257e-dba3-421f-afdf-0c5c98e664a7"],

Cell[BoxData[
 FractionBox["129973", 
  RowBox[{"832", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844964050353706*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"48c40fe4-291f-48b0-bf94-0ba673c5d9f3"],

Cell[BoxData[
 FractionBox["16897", 
  RowBox[{"100", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844964211659642*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"aa6cc916-f3e0-4940-8f80-ade077afa93c"],

Cell[BoxData[
 FractionBox["530631", 
  RowBox[{"2912", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.8449643847748747`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"eb7a6868-4c19-4790-ae41-a1c826cfb4c4"],

Cell[BoxData[
 FractionBox["22733", 
  RowBox[{"116", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844964554203074*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d684128f-7d01-4661-96c7-301a68c41380"],

Cell[BoxData[
 FractionBox["235453", 
  RowBox[{"1120", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844964747848312*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0c1befd6-636c-4948-b21d-91a747f9e88c"],

Cell[BoxData[
 FractionBox["809019", 
  RowBox[{"3596", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844964943870846*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0ae534a2-fcb6-4d55-b0ed-ef7f2907dc54"],

Cell[BoxData[
 FractionBox["307493", 
  RowBox[{"1280", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.84496514417232*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d3bcd217-2eb0-4adf-b3a8-c0bebee3825c"],

Cell[BoxData[
 FractionBox["349157", 
  RowBox[{"1364", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844965348855824*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d21d025c-aefa-41ab-8d32-156466b1a019"],

Cell[BoxData[
 FractionBox["1184751", 
  RowBox[{"4352", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844965564304496*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"09192618-777d-488d-b705-f30368f1038b"],

Cell[BoxData[
 FractionBox["445033", 
  RowBox[{"1540", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844965804395133*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4d05303b-805c-46df-8991-422e5f6d2ba1"],

Cell[BoxData[
 FractionBox["166591", 
  RowBox[{"544", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844966052365938*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"270e92cf-431c-4587-8c40-c4c4d3313904"],

Cell[BoxData[
 FractionBox["1678239", 
  RowBox[{"5180", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844966312225902*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7fd4720c-9c14-4c83-8763-b2558d740bb5"],

Cell[BoxData[
 FractionBox["208079", 
  RowBox[{"608", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844966600329846*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b098a8bb-943a-4058-b77d-1233e80ee8ad"],

Cell[BoxData[
 FractionBox["694537", 
  RowBox[{"1924", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.84496689050251*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4607c5c3-1fbb-47e6-8f1a-0012ec9de38d"],

Cell[BoxData[
 FractionBox["2311839", 
  RowBox[{"6080", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844967181695636*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"46898efe-3a38-4672-956f-aaadd9136f37"],

Cell[BoxData[
 FractionBox["852773", 
  RowBox[{"2132", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.844967473367352*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"61314ad6-7180-45c7-8fbb-330e692b4771"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Data\[Gamma]1Smallm", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox["9", 
        RowBox[{"32", " ", "\[Pi]"}]]}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", " ", 
      FractionBox["53", 
       RowBox[{"20", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", " ", 
      FractionBox["173", 
       RowBox[{"32", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      FractionBox["1179", 
       RowBox[{"140", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", " ", 
      FractionBox["757", 
       RowBox[{"64", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      FractionBox["439", 
       RowBox[{"28", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      FractionBox["6399", 
       RowBox[{"320", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", " ", 
      FractionBox["1091", 
       RowBox[{"44", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      FractionBox["4813", 
       RowBox[{"160", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", 
      FractionBox["20511", 
       RowBox[{"572", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", 
      FractionBox["9437", 
       RowBox[{"224", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"12", ",", 
      FractionBox["12713", 
       RowBox[{"260", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"13", ",", 
      FractionBox["50319", 
       RowBox[{"896", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"14", ",", " ", 
      FractionBox["21733", 
       RowBox[{"340", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", 
      FractionBox["9239", 
       RowBox[{"128", " ", "\[Pi]"}]]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", " ", 
      FractionBox["104571", 
       RowBox[{"1292", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"17", ",", 
      FractionBox["14431", 
       RowBox[{"160", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", 
      FractionBox["53173", 
       RowBox[{"532", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"19", ",", 
      FractionBox["193959", 
       RowBox[{"1760", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", 
      FractionBox["77897", 
       RowBox[{"644", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"21", ",", 
      FractionBox["93077", 
       RowBox[{"704", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"22", ",", 
      FractionBox["331119", 
       RowBox[{"2300", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"23", ",", 
      FractionBox["129973", 
       RowBox[{"832", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", 
      FractionBox["16897", 
       RowBox[{"100", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"25", ",", 
      FractionBox["530631", 
       RowBox[{"2912", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"26", ",", 
      FractionBox["22733", 
       RowBox[{"116", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"27", ",", 
      FractionBox["235453", 
       RowBox[{"1120", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"28", ",", 
      FractionBox["809019", 
       RowBox[{"3596", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"29", ",", 
      FractionBox["307493", 
       RowBox[{"1280", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"30", ",", 
      FractionBox["349157", 
       RowBox[{"1364", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"31", ",", 
      FractionBox["1184751", 
       RowBox[{"4352", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32", ",", 
      FractionBox["445033", 
       RowBox[{"1540", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"33", ",", 
      FractionBox["166591", 
       RowBox[{"544", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"34", ",", 
      FractionBox["1678239", 
       RowBox[{"5180", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"35", ",", 
      FractionBox["208079", 
       RowBox[{"608", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"36", ",", 
      FractionBox["694537", 
       RowBox[{"1924", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"37", ",", 
      FractionBox["2311839", 
       RowBox[{"6080", " ", "\[Pi]"}]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"38", ",", 
      FractionBox["852773", 
       RowBox[{"2132", " ", "\[Pi]"}]]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", "Data\[Gamma]1Smallm", "]"}]}], "Input",
 CellChangeTimes->{{3.844961952773991*^9, 3.844962054303873*^9}, {
   3.844962084324374*^9, 3.8449620844602757`*^9}, {3.844962718561885*^9, 
   3.8449627521142673`*^9}, 3.8449628144910927`*^9, {3.8449689126566668`*^9, 
   3.84496903829889*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"47af2c41-be80-4cfc-a6c0-8ea4f05c8402"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQDQEf7CczNleLvd62Hyrg4H5YUFvh3yt7CJfDgXFn
Usnyjt9QvoCD1IVHv14VsjpA+CIOX68FSe2V44PyJRyO7tpZkv1NGMqXcfgc
duHY91JJKF/BodfB+jj/JHkoX8nhw+50t2o1ZShfxcFWaFss0xU1KF/NQTPD
kYnzkhaUr+Eg/3Rn51UFfShfy8HZ4vc27weGUL6OA4vSg2vbI0ygfD2H2a8C
n+36aQblGzjIedWVxh62hPINHdS439xfutUGyjdySGbt+zTjgj2Ub+zwjWef
rmyXI5Rv4lCvnFDt5uAM5Zs6lEuLNp3kcoXyzRwumN1UW/7SDco3d+gVXqr4
4I4HlG/h4K+2jL30iReUb+mQpH07KI3BF8q3ckhedyF9i4E/lG/tcFeC4ez6
XQFQvo1Dx9tp4ibPA6F8W4c4KWbD57LBUL6dw/r1okYn40KgfHuHPWqv9G+t
DIXyHRz8T3fbSP0Pg/AbHBxOVFSld8ZFQOUdHaKui+5TPxEJlXd02NTzxfur
dTRU3snBvkdb+tPOGKi8k8P8/R0mck5xUHlnB/2Ow/Mrr8Q7AABVgJon
      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 38.}, {-0.08952465548919113, 127.31992334456366`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8449690401936817`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"2d86547d-60f9-4ebb-b94e-6b29825ce6df"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "in", " ", "one", " ", "figure"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844962062301466*^9, 3.844962065564815*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"0c3fa1a9-938f-4c8a-8c82-fd47fd8fab41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Data\[Gamma]0Smallm", ",", "Data\[Gamma]1Smallm"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]=0\>\"", ",", "\"\<\[Gamma]=1\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.844962078276252*^9, 3.844962082148756*^9}, {
  3.844962776828878*^9, 3.844962795292139*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8e55599f-de6b-4d85-8962-bf33142b488e"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[{{1., 1.0079813062486704`}, {2., 2.04779360111572}, {3., 
         3.2892021572325034`}, {4., 4.77313253139408}, {5., 
         6.512089754843384}, {6., 8.51100005200945}, {7., 
         10.77213706493645}, {8., 13.296672063768346`}, {9., 
         16.08525958182089}, {10., 19.13828915916458}, {11., 
         22.456004589585042`}, {12., 26.03856486902942}, {13., 
         29.886077319762038`}, {14., 33.99861652958751}, {15., 
         38.37623565303326}, {16., 43.0189734053663}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQDQEf7CczNleLvd62Hyrg4H5YUFvh3yt7CJfDgXFn
Usnyjt9QvoCD1IVHv14VsjpA+CIOX68FSe2V44PyJRyO7tpZkv1NGMqXcfgc
duHY91JJKF/BodfB+jj/JHkoX8nhw+50t2o1ZShfxcFWaFss0xU1KF/NQTPD
kYnzkhaUr+Eg/3Rn51UFfShfy8HZ4vc27weGUL6OA4vSg2vbI0ygfD2H2a8C
n+36aQblGzjIedWVxh62hPINHdS439xfutUGyjdySGbt+zTjgj2Ub+zwjWef
rmyXI5Rv4lCvnFDt5uAM5Zs6lEuLNp3kcoXyzRwumN1UW/7SDco3d+gVXqr4
4I4HlG/h4K+2jL30iReUb+mQpH07KI3BF8q3ckhedyF9i4E/lG/tcFeC4ez6
XQFQvo1Dx9tp4ibPA6F8W4c4KWbD57LBUL6dw/r1okYn40KgfHuHPWqv9G+t
DIXyHRz8T3fbSP0Pg/AbHBxOVFSld8ZFQOUdHaKui+5TPxEJlXd02NTzxfur
dTRU3snBvkdb+tPOGKi8k8P8/R0mck5xUHlnB/2Ow/Mrr8Q7AABVgJon
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {}, {}, {}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {}, {}, {}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 38.}, {-0.08952465548919113, 127.31992334456366`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Gamma]=0\"", "\"\[Gamma]=1\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.8449690517289248`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"39e68921-5991-4d3e-acd9-440b9ffc2588"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "2", " ", "and", " ", "large", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617327044338*^9, 3.850617327155439*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"75c54ae5-e0ed-4128-b19b-79f6468aeb06"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", 
     "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", "for", " ", "\[Gamma]"}], "=", 
    "2"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617383050774*^9, 
  3.850617383177742*^9}},ExpressionUUID->"fc444638-ec38-4063-a924-\
ff7261b6476d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"49", "+", 
       RowBox[{"5", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
    RowBox[{"15", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617470311645*^9, 3.850617471944118*^9}, 
   3.850617541445755*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"acaebc9b-4d57-463c-adc7-a65e32e183ec"],

Cell[BoxData[
 FractionBox["872", 
  RowBox[{"225", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617652178083*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"567e9580-f3bf-410c-8f28-8a510af52bd0"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", "C\[Gamma]\[Gamma]mm", " ", 
     "for", " ", "\[Gamma]"}], "=", "2", " "}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617404769444*^9, 
  3.850617404905216*^9}},ExpressionUUID->"bf847889-050c-4483-a9f4-\
d0becd7d1a96"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  FractionBox[
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"49", "+", 
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
   RowBox[{"15", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.850617581117053*^9, 
  3.850617582061014*^9}},ExpressionUUID->"2f44a445-1ebd-4d1b-9b6f-\
c0ea35d66baf"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Closed", " ", "formula", " ", "for", " ", "the", " ", "bound", " ", "of", 
    " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"2", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617433937028*^9, 
  3.850617434264842*^9}},ExpressionUUID->"8df18253-de24-4bf5-b5d7-\
867981949e76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"2", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"49", "+", 
          RowBox[{"5", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["872", 
       RowBox[{"225", " ", "\[Pi]"}]]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617628908742*^9, 3.850617656488097*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"cbb261a8-feb2-4310-91fc-e5bf67d9beee"],

Cell[BoxData[
 FractionBox[
  RowBox[{"11988", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"163", "+", 
      RowBox[{"109", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"600", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617659357033*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"ab670488-9c17-422b-9ae2-5c683780a8d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathFrakO", "[", 
    RowBox[{"2", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"49", "+", 
          RowBox[{"5", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["872", 
       RowBox[{"225", " ", "\[Pi]"}]]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.8506177478163223`*^9, 3.850617787399181*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"b90cdd39-e4cb-4310-ad57-35018fbc43e4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"107244", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "132936"}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "30347"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"4523", "+", 
            RowBox[{"109", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"600", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{{3.850617754856997*^9, 3.850617794368128*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"d4291b24-514f-404b-88c0-631bb3c07dae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  FractionBox[
   RowBox[{"107244", "+", 
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "132936"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30347"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4523", "+", 
             RowBox[{"109", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], 
   RowBox[{"600", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.850620449063395*^9, 3.850620473712481*^9}, {
  3.8506205824726477`*^9, 3.850620585150733*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"30b470ee-4dae-4ced-ada9-754284d208f6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"107244", "-", 
   RowBox[{"132936", " ", "m"}], "-", 
   RowBox[{"30347", " ", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{"4523", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{"1199", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   RowBox[{"109", " ", 
    SuperscriptBox["m", "5"]}]}], 
  RowBox[{"600", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850620479048451*^9, 3.850620585808607*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a8a8fd9c-3707-4d9b-9274-5d54043383e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"107244", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "132936"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "30347"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"4523", "+", 
                RowBox[{"109", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"600", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], ">", 
     FractionBox["1", "1000"]}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", "5"}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.8506180137960567`*^9, 3.850618020551242*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fc8273ff-c749-49b7-bde0-5e0f8e8408b0"],

Cell[BoxData[
 RowBox[{"m", "\[GreaterEqual]", "5"}]], "Output",
 CellChangeTimes->{3.850618022352054*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fc9fb8e3-f688-4ba9-9cc7-5c98452acea2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "3", " ", "and", " ", "large", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617335556202*^9, 3.85061733568299*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"e13a6b1d-020f-40f0-80c7-54844d0dd020"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", 
     "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", "for", " ", "\[Gamma]"}], "=", 
    "3"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617385339176*^9, 
  3.8506173854097767`*^9}},ExpressionUUID->"5402f217-088d-46ab-a26d-\
e0934f233a94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"67", "+", 
       RowBox[{"5", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617475863347*^9, 3.8506174759595737`*^9}, 
   3.850617552962467*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"9ed484b0-edf5-4d1a-a6ce-31e16ea1dfcb"],

Cell[BoxData[
 FractionBox["43", 
  RowBox[{"9", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617671604344*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"20e3eabe-b539-4041-81f4-8a6d227537fc"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", "C\[Gamma]\[Gamma]mm", " ", 
     "for", " ", "\[Gamma]"}], "=", "3"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617407274147*^9, 
  3.850617407609272*^9}},ExpressionUUID->"fc839e87-c27e-44fc-a030-\
dd31d1132aa0"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", "  ", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"67", "+", 
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.850617588972896*^9, 
  3.8506176045141068`*^9}},ExpressionUUID->"a45a88d7-e113-459a-9278-\
97c48de4cd5f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Closed", " ", "formula", " ", "for", " ", "the", " ", "bound", " ", "of", 
    " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"3", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617436920486*^9, 
  3.850617437008594*^9}},ExpressionUUID->"8c36a74f-e47c-4d99-a25e-\
16c015bfa0b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"67", "+", 
          RowBox[{"5", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["43", 
       RowBox[{"9", " ", "\[Pi]"}]]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617674503674*^9, 3.850617679544232*^9}, 
   3.8506177159219503`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"1b26741a-c97c-4b91-af97-e74b4db3c5bf"],

Cell[BoxData[
 FractionBox[
  RowBox[{"11916", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "74"}], "+", 
      RowBox[{"43", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"300", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617842301482*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"749d2ed4-2f86-4c39-8270-1561db4b4798"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathFrakO", "[", 
    RowBox[{"3", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"67", "+", 
          RowBox[{"5", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["43", 
       RowBox[{"9", " ", "\[Pi]"}]]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8506178042150297`*^9, 3.8506178097944183`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a71e449d-cc5b-470d-a480-c37289f15867"],

Cell[BoxData[
 FractionBox[
  RowBox[{"238248", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "129372"}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "33554"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"1646", "+", 
            RowBox[{"43", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"300", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617844535048*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"d5269b2d-e51c-41db-98c1-c03ca09a3711"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  FractionBox[
   RowBox[{"238248", "+", 
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "129372"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "33554"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"1646", "+", 
             RowBox[{"43", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], 
   RowBox[{"300", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.850620536555958*^9, 3.850620573318556*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c38133f3-a87c-4822-a61f-cba5cceae6c0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"238248", "-", 
   RowBox[{"129372", " ", "m"}], "-", 
   RowBox[{"33554", " ", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{"1646", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{"473", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   RowBox[{"43", " ", 
    SuperscriptBox["m", "5"]}]}], 
  RowBox[{"300", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850620543081953*^9, 3.8506205739890747`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d474cebc-f382-42d3-98f1-66ba40393891"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"238248", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "129372"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "33554"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"1646", "+", 
                RowBox[{"43", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"300", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], ">", 
     FractionBox["1", "1000"]}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", "7"}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.850618032044013*^9, 3.850618036551064*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"28fb254c-86bf-405c-aa75-5f9e57928f12"],

Cell[BoxData[
 RowBox[{"m", "\[GreaterEqual]", "7"}]], "Output",
 CellChangeTimes->{3.850618037385971*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"6a170dc0-9f2b-45c5-90ee-6b50830032c8"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "4", " ", "and", " ", "large", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617337724345*^9, 3.8506173378831472`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"e17e2c6e-d986-46be-b271-a61357671321"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", 
     "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", "for", " ", "\[Gamma]"}], "=", 
    "4"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617387298398*^9, 
  3.850617387794414*^9}},ExpressionUUID->"578a690d-b388-4f29-9eaf-\
24f5c2150edd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"89", "+", 
       RowBox[{"5", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.85061747936777*^9, 3.850617479543247*^9}, 
   3.8506175614983463`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"0fbd9e94-ed50-472a-8be1-2eb436ee4ff6"],

Cell[BoxData[
 FractionBox["996", 
  RowBox[{"175", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8506176924037943`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"47f3e1d7-5d42-4cf8-893a-e20827fe5fa2"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", "C\[Gamma]\[Gamma]mm", " ", 
     "for", " ", "\[Gamma]"}], "=", "4"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8506174098658113`*^9, 
  3.85061741052915*^9}},ExpressionUUID->"ff990aa2-44a3-44b8-a1af-\
6c4ea47c19ec"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"89", "+", 
      RowBox[{"5", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], " ", "]"}]], "Input",
 CellChangeTimes->{
  3.850617600626226*^9},ExpressionUUID->"a72fbaec-1699-413c-b73d-\
57d1dd4d5c61"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Closed", " ", "formula", " ", "for", " ", "the", " ", "bound", " ", "of", 
    " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"4", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8506174406161747`*^9, 
  3.850617440736779*^9}},ExpressionUUID->"02118b25-fcaa-4656-a506-\
b64f5d445ad9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"89", "+", 
          RowBox[{"5", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["996", 
       RowBox[{"175", " ", "\[Pi]"}]]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617689991678*^9, 3.850617712418871*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"dc6b7c74-7ae4-4107-86f3-87c984ff83a2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"49086", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "469"}], "+", 
      RowBox[{"83", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"700", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617848178337*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"a5bb485b-e8b5-4afb-9e39-ba89bfb47d0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathFrakO", "[", 
    RowBox[{"4", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"89", "+", 
          RowBox[{"5", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["996", 
       RowBox[{"175", " ", "\[Pi]"}]]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8506178181825933`*^9, 3.850617822818379*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7f5008d9-f34c-4646-8674-ca575314954a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1611198", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "515982"}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "139159"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"2851", "+", 
            RowBox[{"83", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"700", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617849940372*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"5b989d76-dced-47fd-8c43-53c32b747640"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  FractionBox[
   RowBox[{"1611198", "+", 
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "515982"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "139159"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"2851", "+", 
             RowBox[{"83", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], 
   RowBox[{"700", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{3.8506206303250933`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"446280cf-2cec-4171-ba13-8b87b510606a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1611198", "-", 
   RowBox[{"515982", " ", "m"}], "-", 
   RowBox[{"139159", " ", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{"2851", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{"913", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   RowBox[{"83", " ", 
    SuperscriptBox["m", "5"]}]}], 
  RowBox[{"700", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850620631237376*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"9cdd4267-ee26-4684-82cb-5c95876d7da3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1611198", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "515982"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "139159"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"2851", "+", 
                RowBox[{"83", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"700", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], ">", 
     FractionBox["1", "1000"]}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", "9"}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.850618048491171*^9, 3.850618083297715*^9}, {
  3.8506181476081953`*^9, 3.8506181496442823`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"81ffad42-744e-4fec-bdd5-b5a78a816371"],

Cell[BoxData[
 RowBox[{"m", ">", 
  InterpretationBox[
   TemplateBox[{"Root", 
     TemplateBox[{"\"9.51\"", 
       DynamicBox[
        FEPrivate`FrontEndResource[
        "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
     TagBox[
      RowBox[{"Root", "[", 
        RowBox[{
          RowBox[{
            RowBox[{
              RowBox[{"-", "16111980"}], "+", 
              RowBox[{"252", " ", "\[Pi]"}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"5159820", "+", 
                    RowBox[{"672", " ", "\[Pi]"}]}], ")"}], " ", "#1"}], "+", 
              
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"1391590", "+", 
                    RowBox[{"679", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "28510"}], "+", 
                    RowBox[{"329", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "9130"}], "+", 
                    RowBox[{"77", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "830"}], "+", 
                    RowBox[{"7", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "5"]}]}], "&"}], ",", "3"}], "]"}], 
      Short[#, 7]& ], 9.506032466669797},
    "NumericalApproximation"],
   Root[-16111980 + 
    252 Pi + (5159820 + 672 Pi) # + (1391590 + 679 Pi) #^2 + (-28510 + 
      329 Pi) #^3 + (-9130 + 77 Pi) #^4 + (-830 + 7 Pi) #^5& , 
    3]]}]], "Output",
 CellChangeTimes->{{3.850618053777555*^9, 3.85061808391599*^9}, 
   3.850618150170857*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"5fb08a7e-e51a-4992-bec4-f61c3aecf72f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.850618059078814*^9, 3.850618060525857*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4aae0bf8-a87f-449a-9e8f-971214034857"],

Cell[BoxData[
 RowBox[{"m", ">", "9.506032466669797`"}]], "Output",
 CellChangeTimes->{{3.8506180609250793`*^9, 3.850618085638524*^9}, 
   3.8506181519261293`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"f79ef94c-b702-4a3e-95f0-13322b0d0e1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "9"}], ",", 
   RowBox[{"mm", "\[LessEqual]", "10"}], ",", 
   RowBox[{"mm", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Limit", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"MathfrakU", "[", 
         RowBox[{"4", ",", "mm", ",", "\[CapitalOmega]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "mm", "]"}], ")"}], "2"]], ",", 
       RowBox[{"\[CapitalOmega]", "\[Rule]", "1"}]}], "]"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8506182811378517`*^9, 3.850618364964814*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"078f772e-2747-4c3b-8bb2-9f807f397fd1"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["2234", 
  RowBox[{"21175", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.850618542462119*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"b31f6af8-73c4-4675-b665-6fcc5da4ebfc"],

Cell[BoxData[
 FractionBox["17473", 
  RowBox[{"160160", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.850618742474194*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"a6f95d5d-36e3-4e83-baac-914c6c7c2738"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", 
    RowBox[{
    "5", " ", "and", " ", "large", " ", "values", " ", "of", " ", "m"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8506173399163017`*^9, 3.8506173401148357`*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"e079e733-1b45-4787-bf5e-b6d13b8b8fc6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", 
     "C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", " ", "for", " ", "\[Gamma]"}], "=", 
    "5"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8506173903468933`*^9, 
  3.8506173904737053`*^9}},ExpressionUUID->"f9cea793-0322-4135-9bd3-\
7034740dc022"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{"23", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "m"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"m", "\[Rule]", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8506174826631737`*^9, 3.850617482927189*^9}, 
   3.8506175718742723`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"83de78e4-89dd-499b-8a3a-b6227d371f98"],

Cell[BoxData[
 FractionBox["119", 
  RowBox[{"18", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.8506177066911707`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"1d8617fe-0295-4f83-b15d-1c074ffce4ce"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Closed", " ", "formula", " ", "for", " ", "C\[Gamma]\[Gamma]mm", " ", 
     "for", " ", "\[Gamma]"}], "=", "5"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.850617413009467*^9, 
  3.850617413664876*^9}},ExpressionUUID->"3958cfeb-3c1f-4e63-a3f0-\
3ea3b437232f"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", " ", 
  FractionBox[
   RowBox[{"14", " ", 
    RowBox[{"(", 
     RowBox[{"23", "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]], " ", "]"}]], "Input",
 CellChangeTimes->{
  3.850617597264813*^9},ExpressionUUID->"d864482b-ad4f-40b7-90cd-\
0f2281a20bb0"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Closed", " ", "formula", " ", "for", " ", "the", " ", "bound", " ", "of", 
    " ", 
    RowBox[{"Mathfraku", "[", 
     RowBox[{"5", ",", "m"}], "]"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8506174446083593`*^9, 
  3.8506174447521667`*^9}},ExpressionUUID->"e7b970f2-0944-4cf8-906d-\
740c81e26c43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathfrakI", "[", 
    RowBox[{"5", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["119", 
       RowBox[{"18", " ", "\[Pi]"}]]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617701763009*^9, 3.850617709390739*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"0e72563c-3c0c-4559-aec8-2b3ac60f0fb2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"19020", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "m"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "175"}], "+", 
      RowBox[{"17", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}]}], 
  RowBox[{"168", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617855306086*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"ff1fb150-fee9-4f1b-8695-f6dfdd48fa42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"MathFrakO", "[", 
    RowBox[{"5", ",", "m"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C\[Gamma]\[Gamma]mm", "\[Rule]", 
      FractionBox[
       RowBox[{"14", " ", 
        RowBox[{"(", 
         RowBox[{"23", "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "m"}], ")"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "m"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], " ", "\[Pi]"}]]}], ",", 
     RowBox[{"C\[Gamma]\[Gamma]\[Gamma]\[Gamma]", "\[Rule]", 
      FractionBox["119", 
       RowBox[{"18", " ", "\[Pi]"}]]}]}], " ", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.850617829854373*^9, 3.850617834681693*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5fe148d4-8d69-454d-a9bf-d6122d74e7bb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"905292", "+", 
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "194760"}], "+", 
      RowBox[{"m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "53329"}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"505", "+", 
            RowBox[{"17", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], 
  RowBox[{"168", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850617856806069*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"4195d7e7-7769-497c-8d5e-e8f14d24d37a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  FractionBox[
   RowBox[{"905292", "+", 
    RowBox[{"m", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "194760"}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "53329"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{"505", "+", 
             RowBox[{"17", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], 
   RowBox[{"168", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], "]"}]], "Input",
 CellChangeTimes->{3.850620654987577*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"dad71a71-0fdb-4cea-9ed2-67a9084601fc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"905292", "-", 
   RowBox[{"194760", " ", "m"}], "-", 
   RowBox[{"53329", " ", 
    SuperscriptBox["m", "2"]}], "+", 
   RowBox[{"505", " ", 
    SuperscriptBox["m", "3"]}], "+", 
   RowBox[{"187", " ", 
    SuperscriptBox["m", "4"]}], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["m", "5"]}]}], 
  RowBox[{"168", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.850620655637257*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"6c5a6622-1280-42bf-9e3a-4e5398146c8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"905292", "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "194760"}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "53329"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"505", "+", 
                RowBox[{"17", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "+", "m"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], 
      RowBox[{"168", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "m"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "m"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "m"}], ")"}], "2"], " ", "\[Pi]"}]], ">", 
     FractionBox["1", "1000"]}], "&&", 
    RowBox[{"m", "\[GreaterEqual]", "11"}]}], ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{{3.850618161682241*^9, 3.850618188164445*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"a3326854-011a-4dd2-a39c-005a30ad2e3c"],

Cell[BoxData[
 RowBox[{"m", ">", 
  InterpretationBox[
   TemplateBox[{"Root", 
     TemplateBox[{"\"12.2\"", 
       DynamicBox[
        FEPrivate`FrontEndResource[
        "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
     TagBox[
      RowBox[{"Root", "[", 
        RowBox[{
          RowBox[{
            RowBox[{
              RowBox[{"-", "113161500"}], "+", 
              RowBox[{"756", " ", "\[Pi]"}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"24345000", "+", 
                    RowBox[{"2016", " ", "\[Pi]"}]}], ")"}], " ", "#1"}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{"6666125", "+", 
                    RowBox[{"2037", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "63125"}], "+", 
                    RowBox[{"987", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "23375"}], "+", 
                    RowBox[{"231", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "4"]}], "+", 
              RowBox[{
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", "2125"}], "+", 
                    RowBox[{"21", " ", "\[Pi]"}]}], ")"}], " ", 
                SuperscriptBox["#1", "5"]}]}], "&"}], ",", "3"}], "]"}], 
      Short[#, 7]& ], 12.241877265611171`},
    "NumericalApproximation"],
   Root[-113161500 + 
    756 Pi + (24345000 + 2016 Pi) # + (6666125 + 2037 Pi) #^2 + (-63125 + 
      987 Pi) #^3 + (-23375 + 231 Pi) #^4 + (-2125 + 21 Pi) #^5& , 
    3]]}]], "Output",
 CellChangeTimes->{{3.85061816635026*^9, 3.850618188592095*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"ba247363-7770-4730-88de-258546ae24f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.85061816794949*^9, 3.850618169380381*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"5b199c29-596f-4c4e-9411-4244db2e63cc"],

Cell[BoxData[
 RowBox[{"m", ">", "12.241877265611171`"}]], "Output",
 CellChangeTimes->{{3.850618169835853*^9, 3.850618189909275*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"233958f6-4136-44e6-aa66-946efee16b8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"mm", "=", "11"}], ",", 
   RowBox[{"mm", "\[LessEqual]", "12"}], ",", 
   RowBox[{"mm", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Limit", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"MathfrakU", "[", 
         RowBox[{"5", ",", "mm", ",", "\[CapitalOmega]"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Omega]", "[", "mm", "]"}], ")"}], "2"]], ",", 
       RowBox[{"\[CapitalOmega]", "\[Rule]", "1"}]}], "]"}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8506183856414633`*^9, 3.850618392521543*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"f0d67449-8fe1-40ca-8242-29381db41bef"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["10267", 
  RowBox[{"113568", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.850619053573127*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"3b579545-04e5-4407-86aa-0d9dc0aeea3e"],

Cell[BoxData[
 FractionBox["4061", 
  RowBox[{"43680", " ", "\[Pi]"}]]], "Print",
 CellChangeTimes->{3.850619317760853*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"aa58efce-8846-43d9-909b-f064e7d32f58"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Condition", " ", "3"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.841979590701028*^9, 3.841979590804277*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"81f322d4-f7e5-40a3-9650-b00cea105f78"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
   "Definition", " ", "of", " ", "the", " ", "determinants", " ", "at", " ", 
    "\[CapitalOmega]"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.84197959639752*^9, 3.841979600820423*^9}, {
  3.842080380000658*^9, 3.842080383215764*^9}, {3.842224936933002*^9, 
  3.8422249420038757`*^9}},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"d0c6084b-8f01-482e-b99e-2479c6c9f1ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeterminantsYM", "[", 
   RowBox[{"\[Gamma]_", ",", "n_", ",", "\[CapitalOmega]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"MathfrakU", "[", 
     RowBox[{"\[Gamma]", ",", "n", ",", "\[CapitalOmega]"}], "]"}], 
    RowBox[{"MathfrakU", "[", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{
       RowBox[{"2", "\[Gamma]"}], "-", "n"}], ",", "\[CapitalOmega]"}], 
     "]"}]}], "-", 
   RowBox[{
    RowBox[{"MathfrakV", "[", 
     RowBox[{"\[Gamma]", ",", "n", ",", "\[CapitalOmega]"}], "]"}], 
    RowBox[{"MathfrakV", "[", 
     RowBox[{"\[Gamma]", ",", 
      RowBox[{
       RowBox[{"2", "\[Gamma]"}], "-", "n"}], ",", "\[CapitalOmega]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.841979602301465*^9, 3.841979675987113*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b51ae13a-28a0-41da-b480-251ecf93595c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "the", " ", "determinants", " ", "at", " ", 
     "\[CapitalOmega]"}], "=", "1"}]}],
  FontSize->36]], "Input",ExpressionUUID->"9b6bc121-0a4c-4993-8af2-\
f984273bbc70"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Gamma]"}], "=", "1"}], ",", "2", ",", "3", ",", 
    "4", ",", "5", ",", "6"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842100625552183*^9, 3.84210062958471*^9}, {
  3.844953516656623*^9, 3.844953517095736*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1d6dcc42-27f2-4939-80a0-356a04aa07d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "1"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"\[Gamma]", "-", "1"}]}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< n=\>\"", ",", "n", 
       ",", "\"\< and Determinant[\[CapitalOmega]=1] equals to \>\"", ",", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"DeterminantsYM", "[", 
          RowBox[{"\[Gamma]", ",", "n", ",", "\[CapitalOmega]"}], "]"}], ",", 
         
         RowBox[{"\[CapitalOmega]", "\[Rule]", "1"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"8abba78b-6c2d-4028-9731-5b2935849542"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["7", 
         RowBox[{"4", " ", 
          SqrtBox["5"], " ", "\[Pi]"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["5"]}], 
         RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["53", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 1, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[7, 4] 5^Rational[-1, 2]/Pi + 
      Rational[-3, 4] 5^Rational[1, 2]/Pi)^2 + Rational[53, 20] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844940726248348*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9205f691-6499-4215-9e5a-0830caae8f1c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox["3", "35"]]}], "\[Pi]"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["21", "5"]]}], 
         RowBox[{"5", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["69277", 
     RowBox[{"7875", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 2, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      2 Rational[3, 35]^Rational[1, 2]/Pi + 
      Rational[-3, 5] Rational[21, 5]^Rational[1, 2]/Pi)^2 + 
   Rational[69277, 7875] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844940922942678*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1c08c5d2-7e6d-4474-a68f-88b6d4f5713a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["4", 
             RowBox[{"25", " ", 
              SqrtBox["3"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["3"]}], 
            RowBox[{"25", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["7", 
            RowBox[{"20", " ", 
             SqrtBox["3"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox["3"], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox["3"]}], 
         RowBox[{"20", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["165997", 
     RowBox[{"72000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 2, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-4, 25] 3^Rational[-1, 2]/Pi + 
        Rational[-2, 25] 3^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[7, 20] 3^Rational[-1, 2]/Pi + 
        Rational[1, 4] 3^Rational[1, 2]/Pi) + 
      Rational[9, 20] 3^Rational[1, 2]/Pi)^2 + 
   Rational[165997, 72000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844941158826021*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"190f687a-e5e5-4383-b9c9-6a6fad7b0011"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["3", "7"]]}], 
          RowBox[{"2", " ", "\[Pi]"}]]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox["7", "3"]], 
         RowBox[{"6", " ", "\[Pi]"}]], "+", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["21"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["1899943", 
     RowBox[{"105000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 3, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-3, 2] Rational[3, 7]^Rational[1, 2]/Pi + 
      Rational[1, 6] Rational[7, 3]^Rational[1, 2]/Pi + 
      21^Rational[-1, 2]/Pi)^2 + Rational[1899943, 105000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844941476115509*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"12dee34a-3174-4976-8d66-bd3bf19582bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["2", "3"]], 
             RowBox[{"7", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["3", "2"]], 
            RowBox[{"14", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["2", "3"]]}], 
            RowBox[{"5", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox[
              FractionBox["3", "2"]]}], 
            RowBox[{"20", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox["3", "2"]], 
         RowBox[{"2", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["100526527", 
     RowBox[{"11520000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 3, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-1, 7] Rational[2, 3]^Rational[1, 2]/Pi + 
        Rational[-1, 14] Rational[3, 2]^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[2, 5] Rational[2, 3]^Rational[1, 2]/Pi + 
        Rational[3, 20] Rational[3, 2]^Rational[1, 2]/Pi) + 
      Rational[1, 2] Rational[3, 2]^Rational[1, 2]/Pi)^2 + 
   Rational[100526527, 11520000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844941813736506*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"e14a67f2-2231-4acd-a25f-c90c0f8a0238"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"32", " ", 
              SqrtBox[
               FractionBox["3", "7"]]}], 
             RowBox[{"175", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["7", "3"]], 
            RowBox[{"25", " ", "\[Pi]"}]], "-", 
           FractionBox["4", 
            RowBox[{"7", " ", 
             SqrtBox["21"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["3", "7"]], 
            RowBox[{"5", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["7", "3"]], 
            RowBox[{"5", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox["21"], 
            RowBox[{"10", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SqrtBox[
           FractionBox["3", "7"]]}], 
         RowBox[{"10", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["1278443", 
     RowBox[{"630000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 3, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-32, 175] Rational[3, 7]^Rational[1, 2]/Pi + 
        Rational[-1, 25] Rational[7, 3]^Rational[1, 2]/Pi + 
        Rational[-4, 7] 21^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[1, 5] Rational[3, 7]^Rational[1, 2]/Pi + 
        Rational[1, 5] Rational[7, 3]^Rational[1, 2]/Pi + 
        Rational[1, 10] 21^Rational[1, 2]/Pi) + 
      Rational[17, 10] Rational[3, 7]^Rational[1, 2]/Pi)^2 + 
   Rational[1278443, 630000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844942120983568*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a82a97eb-f513-4f0a-8294-6b4c9b4f858d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox[
           FractionBox["3", "11"]]}], 
         RowBox[{"14", " ", "\[Pi]"}]], "+", 
        FractionBox["17", 
         RowBox[{"14", " ", 
          SqrtBox["33"], " ", "\[Pi]"}]], "-", 
        FractionBox[
         SqrtBox["33"], 
         RowBox[{"7", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["1653737", 
     RowBox[{"53900", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 4, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[5, 14] Rational[3, 11]^Rational[1, 2]/Pi + 
      Rational[17, 14] 33^Rational[-1, 2]/Pi + 
      Rational[-1, 7] 33^Rational[1, 2]/Pi)^2 + 
   Rational[1653737, 53900] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844942500136307*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f06eafee-0417-47e0-a0d6-37071ce07e8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["5", "2"]], 
            RowBox[{"6", " ", "\[Pi]"}]], "+", 
           FractionBox["11", 
            RowBox[{"21", " ", 
             SqrtBox["10"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", 
              SqrtBox[
               FractionBox["2", "5"]]}], 
             RowBox[{"63", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["10"]}], 
            RowBox[{"63", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox[
           FractionBox["5", "2"]]}], 
         RowBox[{"28", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["3610737", 
     RowBox[{"196000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 4, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[1, 6] Rational[5, 2]^Rational[1, 2]/Pi + 
        Rational[11, 21] 10^Rational[-1, 2]/Pi) + 
      Rational[-9, 4] (Rational[-8, 63] Rational[2, 5]^Rational[1, 2]/Pi + 
        Rational[-2, 63] 10^Rational[1, 2]/Pi) + 
      Rational[9, 28] Rational[5, 2]^Rational[1, 2]/Pi)^2 + 
   Rational[3610737, 196000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844942884100027*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"95bfdd06-1357-4481-8e72-657f2b91aba5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"54", " ", 
              SqrtBox[
               FractionBox["3", "35"]]}], 
             RowBox[{"245", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["5", "21"]]}], 
            RowBox[{"9", " ", "\[Pi]"}]], "-", 
           FractionBox["512", 
            RowBox[{"441", " ", 
             SqrtBox["105"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"404", " ", 
             SqrtBox[
              FractionBox["3", "35"]]}], 
            RowBox[{"245", " ", "\[Pi]"}]], "+", 
           FractionBox["2048", 
            RowBox[{"735", " ", 
             SqrtBox["105"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["47", 
         RowBox[{"5", " ", 
          SqrtBox["105"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["10519", 
     RowBox[{"1225", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 4, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-54, 245] Rational[3, 35]^Rational[1, 2]/Pi + 
        Rational[-2, 9] Rational[5, 21]^Rational[1, 2]/Pi + 
        Rational[-512, 441] 105^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[404, 245] Rational[3, 35]^Rational[1, 2]/Pi + 
        Rational[2048, 735] 105^Rational[-1, 2]/Pi) + 
      Rational[47, 5] 105^Rational[-1, 2]/Pi)^2 + 
   Rational[10519, 1225] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844943224155628*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a4a60866-0e03-4ec9-9ad4-3c6c03025371"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["19", 
            RowBox[{"42", " ", 
             SqrtBox["2"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"62", " ", 
             SqrtBox["2"]}], 
            RowBox[{"105", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["41", 
         RowBox[{"20", " ", 
          SqrtBox["2"], " ", "\[Pi]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["2"]}], 
         RowBox[{"5", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["347371", 
     RowBox[{"196000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 4, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[19, 42] 2^Rational[-1, 2]/Pi + 
        Rational[62, 105] 2^Rational[1, 2]/Pi) + 
      Rational[41, 20] 2^Rational[-1, 2]/Pi + 
      Rational[3, 5] 2^Rational[1, 2]/Pi)^2 + 
   Rational[347371, 196000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844943572019149*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c72e5928-ad70-4553-ac4b-9a48f823c29b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"19", " ", 
          SqrtBox[
           FractionBox["3", "143"]]}], 
         RowBox[{"8", " ", "\[Pi]"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["39", "11"]]}], 
         RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["47074723", 
     RowBox[{"1009008", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 5, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[19, 8] Rational[3, 143]^Rational[1, 2]/Pi + 
      Rational[-3, 8] Rational[39, 11]^Rational[1, 2]/Pi)^2 + 
   Rational[47074723, 1009008] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.84494414601024*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"df7b88df-b05f-4d23-aadf-2226661caa96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["3", "5"]]}], 
            RowBox[{"7", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"13", " ", 
             SqrtBox[
              FractionBox["5", "3"]]}], 
            RowBox[{"112", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", " ", 
              SqrtBox[
               FractionBox["5", "3"]]}], 
             RowBox[{"88", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox["15"], 
            RowBox[{"44", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox[
           FractionBox["3", "5"]]}], 
         RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["141616229", 
     RowBox[{"4515840", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 5, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[2, 7] Rational[3, 5]^Rational[1, 2]/Pi + 
        Rational[13, 112] Rational[5, 3]^Rational[1, 2]/Pi) + 
      Rational[-9, 4] (Rational[-5, 88] Rational[5, 3]^Rational[1, 2]/Pi + 
        Rational[-1, 44] 15^Rational[1, 2]/Pi) + 
      Rational[9, 16] Rational[3, 5]^Rational[1, 2]/Pi)^2 + 
   Rational[141616229, 4515840] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844944714486541*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"31af2964-1b2b-4722-8cee-8e370dca05aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"9", " ", 
              SqrtBox[
               FractionBox["3", "55"]]}], 
             RowBox[{"22", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"80", " ", 
             SqrtBox[
              FractionBox["5", "33"]]}], 
            RowBox[{"297", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["11", "15"]]}], 
            RowBox[{"27", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox[
              FractionBox["5", "33"]]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["11", "15"]], 
            RowBox[{"3", " ", "\[Pi]"}]], "+", 
           FractionBox["13", 
            RowBox[{"8", " ", 
             SqrtBox["165"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SqrtBox[
           FractionBox["11", "15"]]}], 
         RowBox[{"12", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["1928149", 
     RowBox[{"103488", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 5, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-9, 22] Rational[3, 55]^Rational[1, 2]/Pi + 
        Rational[-80, 297] Rational[5, 33]^Rational[1, 2]/Pi + 
        Rational[-2, 27] Rational[11, 15]^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[5, 8] Rational[5, 33]^Rational[1, 2]/Pi + 
        Rational[1, 3] Rational[11, 15]^Rational[1, 2]/Pi + 
        Rational[13, 8] 165^Rational[-1, 2]/Pi) + 
      Rational[11, 12] Rational[11, 15]^Rational[1, 2]/Pi)^2 + 
   Rational[1928149, 103488] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.84494532334772*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a9bb3932-d074-4df2-ac48-37e3267d0898"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"35", " ", 
              SqrtBox[
               FractionBox["5", "6"]]}], 
             RowBox[{"264", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["6", "5"]], 
            RowBox[{"11", " ", "\[Pi]"}]], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["15", "2"]], 
            RowBox[{"56", " ", "\[Pi]"}]], "-", 
           FractionBox["11", 
            RowBox[{"21", " ", 
             SqrtBox["30"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["2", "15"]], "\[Pi]"], "+", 
           FractionBox[
            RowBox[{"33", " ", 
             SqrtBox[
              FractionBox["3", "10"]]}], 
            RowBox[{"56", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox[
              FractionBox["5", "6"]]}], 
            RowBox[{"21", " ", "\[Pi]"}]], "+", 
           FractionBox["13", 
            RowBox[{"24", " ", 
             SqrtBox["30"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox[
           FractionBox["3", "10"]]}], 
         RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["75594889", 
     RowBox[{"9031680", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 5, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-35, 264] Rational[5, 6]^Rational[1, 2]/Pi + 
        Rational[-1, 11] Rational[6, 5]^Rational[1, 2]/Pi + 
        Rational[-1, 56] Rational[15, 2]^Rational[1, 2]/Pi + 
        Rational[-11, 21] 30^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[2, 15]^Rational[1, 2]/Pi + 
        Rational[33, 56] Rational[3, 10]^Rational[1, 2]/Pi + 
        Rational[5, 21] Rational[5, 6]^Rational[1, 2]/Pi + 
        Rational[13, 24] 30^Rational[-1, 2]/Pi) + 
      Rational[9, 4] Rational[3, 10]^Rational[1, 2]/Pi)^2 + 
   Rational[75594889, 9031680] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.8449459302030907`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"527cf4ac-efa4-48ab-a083-32e6be71accc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["23", 
             RowBox[{"98", " ", 
              SqrtBox["5"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"15", " ", 
             SqrtBox["5"]}], 
            RowBox[{"98", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["23", 
            RowBox[{"42", " ", 
             SqrtBox["5"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"11", " ", 
             SqrtBox["5"]}], 
            RowBox[{"21", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["4", 
         RowBox[{
          SqrtBox["5"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["21533", 
     RowBox[{"14112", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 5, " n=", 4, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-23, 98] 5^Rational[-1, 2]/Pi + 
        Rational[-15, 98] 5^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[23, 42] 5^Rational[-1, 2]/Pi + 
        Rational[11, 21] 5^Rational[1, 2]/Pi) + 4 5^Rational[-1, 2]/Pi)^2 + 
   Rational[21533, 14112] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.8449465539981737`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"d46681c5-3414-4540-91b1-68a46c89eb1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SqrtBox[
           FractionBox["5", "13"]], "\[Pi]"]}], "+", 
        FractionBox["22", 
         RowBox[{"9", " ", 
          SqrtBox["65"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["272738279", 
     RowBox[{"4127760", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(-
       Rational[5, 13]^Rational[1, 2]/Pi + 
      Rational[22, 9] 65^Rational[-1, 2]/Pi)^2 + 
   Rational[272738279, 4127760] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844947250902076*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a79938a1-fb06-424a-bdae-829913be6923"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox[
               FractionBox["7", "3"]]}], 
             RowBox[{"39", " ", "\[Pi]"}]]}], "-", 
           FractionBox["4", 
            RowBox[{"13", " ", 
             SqrtBox["21"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["7", "3"]], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox["5", 
            RowBox[{"8", " ", 
             SqrtBox["21"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         SqrtBox[
          FractionBox["7", "3"]], 
         RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["48363425", 
     RowBox[{"1016064", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-2, 39] Rational[7, 3]^Rational[1, 2]/Pi + 
        Rational[-4, 13] 21^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[1, 8] Rational[7, 3]^Rational[1, 2]/Pi + 
        Rational[5, 8] 21^Rational[-1, 2]/Pi) + 
      Rational[1, 4] Rational[7, 3]^Rational[1, 2]/Pi)^2 + 
   Rational[48363425, 1016064] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.84494796692943*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"25efe3aa-f5a0-44e3-8479-b49e1fdbd58d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["39", "55"]]}], 
            RowBox[{"7", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["55", "39"]]}], 
            RowBox[{"7", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"128", " ", 
              SqrtBox[
               FractionBox["5", "429"]]}], 
             RowBox[{"143", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"14", " ", 
             SqrtBox[
              FractionBox["11", "195"]]}], 
            RowBox[{"39", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"10", " ", 
             SqrtBox[
              FractionBox["65", "33"]]}], 
            RowBox[{"231", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["223", 
         RowBox[{"7", " ", 
          SqrtBox["2145"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["1395280", 
     RowBox[{"43659", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[2, 7] Rational[39, 55]^Rational[1, 2]/Pi + 
        Rational[2, 7] Rational[55, 39]^Rational[1, 2]/Pi) + 
      Rational[-9, 4] (Rational[-128, 143] Rational[5, 429]^Rational[1, 2]/Pi + 
        Rational[-14, 39] Rational[11, 195]^Rational[1, 2]/Pi + 
        Rational[-10, 231] Rational[65, 33]^Rational[1, 2]/Pi) + 
      Rational[223, 7] 2145^Rational[-1, 2]/Pi)^2 + 
   Rational[1395280, 43659] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844948693526371*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"cbd43b7b-163a-4775-88b6-d34b74f83ca2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["29564", 
             RowBox[{"81081", " ", 
              SqrtBox["5"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"6614", " ", 
             SqrtBox["5"]}], 
            RowBox[{"81081", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["97", 
            RowBox[{"72", " ", 
             SqrtBox["5"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"65", " ", 
             SqrtBox["5"]}], 
            RowBox[{"504", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["607", 
         RowBox[{"252", " ", 
          SqrtBox["5"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["94962437", 
     RowBox[{"5080320", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-29564, 81081] 5^Rational[-1, 2]/Pi + 
        Rational[-6614, 81081] 5^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[97, 72] 5^Rational[-1, 2]/Pi + 
        Rational[65, 504] 5^Rational[1, 2]/Pi) + 
      Rational[607, 252] 5^Rational[-1, 2]/Pi)^2 + 
   Rational[94962437, 5080320] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.844949495856179*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f987d5e7-d200-4f39-89b5-09492e48a9d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"130", " ", 
              SqrtBox[
               FractionBox["5", "77"]]}], 
             RowBox[{"297", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["35", "11"]]}], 
            RowBox[{"39", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["55", "7"]]}], 
            RowBox[{"147", " ", "\[Pi]"}]], "-", 
           FractionBox["744448", 
            RowBox[{"189189", " ", 
             SqrtBox["385"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"10", " ", 
             SqrtBox[
              FractionBox["5", "77"]]}], 
            RowBox[{"33", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["11", "35"]]}], 
            RowBox[{"3", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"130", " ", 
             SqrtBox[
              FractionBox["55", "7"]]}], 
            RowBox[{"1323", " ", "\[Pi]"}]], "+", 
           FractionBox["151552", 
            RowBox[{"14553", " ", 
             SqrtBox["385"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["61", 
         RowBox[{"2", " ", 
          SqrtBox["385"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["5650465", 
     RowBox[{"698544", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " n=", 4, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-130, 297] Rational[5, 77]^Rational[1, 2]/Pi + 
        Rational[-2, 39] Rational[35, 11]^Rational[1, 2]/Pi + 
        Rational[-2, 147] Rational[55, 7]^Rational[1, 2]/Pi + 
        Rational[-744448, 189189] 385^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[10, 33] Rational[5, 77]^Rational[1, 2]/Pi + 
        Rational[2, 3] Rational[11, 35]^Rational[1, 2]/Pi + 
        Rational[130, 1323] Rational[55, 7]^Rational[1, 2]/Pi + 
        Rational[151552, 14553] 385^Rational[-1, 2]/Pi) + 
      Rational[61, 2] 385^Rational[-1, 2]/Pi)^2 + 
   Rational[5650465, 698544] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.8449503290645533`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"61ad5141-b787-4d24-8e9c-807280a4f57f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"505", " ", 
              SqrtBox[
               FractionBox["5", "3"]]}], 
             RowBox[{"1911", " ", "\[Pi]"}]]}], "-", 
           FractionBox["1297", 
            RowBox[{"1911", " ", 
             SqrtBox["15"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"53", " ", 
             SqrtBox[
              FractionBox["5", "3"]]}], 
            RowBox[{"84", " ", "\[Pi]"}]], "+", 
           FractionBox["247", 
            RowBox[{"168", " ", 
             SqrtBox["15"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox["15"], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SqrtBox[
           FractionBox["3", "5"]]}], 
         RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["6550357", 
     RowBox[{"5080320", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 6, " n=", 5, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-505, 1911] Rational[5, 3]^Rational[1, 2]/Pi + 
        Rational[-1297, 1911] 15^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[53, 84] Rational[5, 3]^Rational[1, 2]/Pi + 
        Rational[247, 168] 15^Rational[-1, 2]/Pi + 
        Rational[1, 8] 15^Rational[1, 2]/Pi) + 
      Rational[11, 4] Rational[3, 5]^Rational[1, 2]/Pi)^2 + 
   Rational[6550357, 5080320] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.842094261619265*^9, 3.8449511562104807`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1d7e0143-c07d-4143-b6d3-52f02665b768"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.8421010948390207`*^9, 3.844953457463327*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"7b5f384d-4616-4ff1-aa87-4c2f02925de7"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "\[Gamma]"}], "=", "7", " "}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.8449535262294703`*^9, 3.844953532927699*^9}, 
   3.844960139256742*^9},ExpressionUUID->"c563b8b9-fc24-404a-85f2-\
bbfb1197077c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "7"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"\[Gamma]", "-", "1"}]}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< n=\>\"", ",", "n", 
       ",", "\"\< and Determinant[\[CapitalOmega]=1] equals to \>\"", ",", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"DeterminantsYM", "[", 
          RowBox[{"\[Gamma]", ",", "n", ",", "\[CapitalOmega]"}], "]"}], ",", 
         
         RowBox[{"\[CapitalOmega]", "\[Rule]", "1"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.844953561360715*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"5a9d8052-ad7c-470a-9cb9-898575b675bf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SqrtBox[
          FractionBox["5", "17"]], 
         RowBox[{"2", " ", "\[Pi]"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["17", "5"]]}], 
         RowBox[{"10", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["10891123", 
     RowBox[{"122400", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[1, 2] Rational[5, 17]^Rational[1, 2]/Pi + 
      Rational[-3, 10] Rational[17, 5]^Rational[1, 2]/Pi)^2 + 
   Rational[10891123, 122400] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.844954462553234*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"d87f19fe-13ab-447c-8042-0f3ca6ec3fdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["4", 
            RowBox[{"9", " ", 
             SqrtBox["7"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"17", " ", 
             SqrtBox["7"]}], 
            RowBox[{"360", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["9", 
         RowBox[{"10", " ", 
          SqrtBox["7"], " ", "\[Pi]"}]], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox["7"]}], 
         RowBox[{"80", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["96336423", 
     RowBox[{"1433600", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[4, 9] 7^Rational[-1, 2]/Pi + 
        Rational[17, 360] 7^Rational[1, 2]/Pi) + 
      Rational[9, 10] 7^Rational[-1, 2]/Pi + 
      Rational[9, 80] 7^Rational[1, 2]/Pi)^2 + 
   Rational[96336423, 1433600] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.84495541992146*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"94814645-dc8f-4b10-980b-1164e0a7e408"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["397", 
             RowBox[{"750", " ", 
              SqrtBox["13"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"8", " ", 
             SqrtBox["13"]}], 
            RowBox[{"375", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        FractionBox["1689", 
         RowBox[{"200", " ", 
          SqrtBox["13"], " ", "\[Pi]"}]], "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SqrtBox["13"]}], 
         RowBox[{"100", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["227250073", 
     RowBox[{"4680000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-397, 750] 13^Rational[-1, 2]/Pi + 
        Rational[-8, 375] 13^Rational[1, 2]/Pi) + 
      Rational[-1689, 200] 13^Rational[-1, 2]/Pi + 
      Rational[17, 100] 13^Rational[1, 2]/Pi)^2 + 
   Rational[227250073, 4680000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8449564591989603`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"123a8f47-8dfb-4cf1-83fe-1d4e23632700"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["19277", 
             RowBox[{"42900", " ", 
              SqrtBox["7"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"1671", " ", 
             SqrtBox["7"]}], 
            RowBox[{"28600", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["851", 
            RowBox[{"528", " ", 
             SqrtBox["7"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SqrtBox["7"]}], 
            RowBox[{"55", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"29", " ", 
          SqrtBox["7"]}], 
         RowBox[{"80", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["104478947", 
     RowBox[{"3225600", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-19277, 42900] 7^Rational[-1, 2]/Pi + 
        Rational[-1671, 28600] 7^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[851, 528] 7^Rational[-1, 2]/Pi + 
        Rational[4, 55] 7^Rational[1, 2]/Pi) + 
      Rational[29, 80] 7^Rational[1, 2]/Pi)^2 + 
   Rational[104478947, 3225600] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.844957492198642*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"e5847f00-15e6-40f8-9b69-5f77849b1570"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"224", " ", 
              SqrtBox[
               FractionBox["7", "715"]]}], 
             RowBox[{"195", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"8", " ", 
             SqrtBox[
              FractionBox["11", "455"]]}], 
            RowBox[{"15", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["13", "385"]]}], 
            RowBox[{"9", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"16", " ", 
             SqrtBox[
              FractionBox["35", "143"]]}], 
            RowBox[{"99", " ", "\[Pi]"}]], "-", 
           FractionBox["2187", 
            RowBox[{"286", " ", 
             SqrtBox["5005"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["65", "77"]], 
            RowBox[{"3", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"7", " ", 
             SqrtBox[
              FractionBox["77", "65"]]}], 
            RowBox[{"24", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["91", "55"]]}], 
            RowBox[{"15", " ", "\[Pi]"}]], "+", 
           FractionBox["2867", 
            RowBox[{"120", " ", 
             SqrtBox["5005"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"279", " ", 
          SqrtBox[
           FractionBox["7", "715"]]}], 
         RowBox[{"20", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["24201", 
     RowBox[{"1300", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 4, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-224, 195] Rational[7, 715]^Rational[1, 2]/Pi + 
        Rational[-8, 15] Rational[11, 455]^Rational[1, 2]/Pi + 
        Rational[-2, 9] Rational[13, 385]^Rational[1, 2]/Pi + 
        Rational[-16, 99] Rational[35, 143]^Rational[1, 2]/Pi + 
        Rational[-2187, 286] 5005^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[1, 3] Rational[65, 77]^Rational[1, 2]/Pi + 
        Rational[7, 24] Rational[77, 65]^Rational[1, 2]/Pi + 
        Rational[2, 15] Rational[91, 55]^Rational[1, 2]/Pi + 
        Rational[2867, 120] 5005^Rational[-1, 2]/Pi) + 
      Rational[279, 20] Rational[7, 715]^Rational[1, 2]/Pi)^2 + 
   Rational[24201, 1300] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.844958649922841*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"7a774a3e-398c-4ef7-96cc-012ab817f14b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"1777", " ", 
             SqrtBox[
              FractionBox["2", "5"]]}], 
            RowBox[{"2145", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"1073", " ", 
             SqrtBox[
              FractionBox["5", "2"]]}], 
            RowBox[{"1716", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"691", " ", 
              SqrtBox[
               FractionBox["2", "5"]]}], 
             RowBox[{"2145", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"49", " ", 
             SqrtBox[
              FractionBox["5", "2"]]}], 
            RowBox[{"792", " ", "\[Pi]"}]], "-", 
           FractionBox["3181", 
            RowBox[{"4680", " ", 
             SqrtBox["10"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["119", 
         RowBox[{"20", " ", 
          SqrtBox["10"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["17876809", 
     RowBox[{"2304000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 5, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[1777, 2145] Rational[2, 5]^Rational[1, 2]/Pi + 
        Rational[1073, 1716] Rational[5, 2]^Rational[1, 2]/Pi) + 
      Rational[-9, 4] (Rational[-691, 2145] Rational[2, 5]^Rational[1, 2]/Pi + 
        Rational[-49, 792] Rational[5, 2]^Rational[1, 2]/Pi + 
        Rational[-3181, 4680] 10^Rational[-1, 2]/Pi) + 
      Rational[119, 20] 10^Rational[-1, 2]/Pi)^2 + 
   Rational[17876809, 2304000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.844959823510092*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"99525ee6-bea8-4523-9c6e-370edf744bd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"119", " ", 
             SqrtBox[
              FractionBox["7", "11"]]}], 
            RowBox[{"180", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"29", " ", 
             SqrtBox["77"]}], 
            RowBox[{"180", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"31", " ", 
          SqrtBox[
           FractionBox["7", "11"]]}], 
         RowBox[{"10", " ", "\[Pi]"}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["77"]}], 
         RowBox[{"20", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["842659", 
     RowBox[{"792000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 7, " n=", 6, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[119, 180] Rational[7, 11]^Rational[1, 2]/Pi + 
        Rational[29, 180] 77^Rational[1, 2]/Pi) + 
      Rational[31, 10] Rational[7, 11]^Rational[1, 2]/Pi + 
      Rational[3, 20] 77^Rational[1, 2]/Pi)^2 + 
   Rational[842659, 792000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.844961015624366*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"80ef303e-b3ad-4844-b59a-5d76bbfed9ef"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.8449615901858807`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"ed3260f1-7dcc-402c-88c9-b7a456a04bf9"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"For", " ", "\[Gamma]"}], "=", "8"}], ",", "9", ",", "10"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.844960146746108*^9, 
  3.8449601470988293`*^9}},ExpressionUUID->"b8839677-f957-4616-a06e-\
49a529e41330"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Gamma]", "=", "8"}], ",", 
   RowBox[{"\[Gamma]", "\[LessEqual]", "10"}], ",", 
   RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "0"}], ",", 
     RowBox[{"n", "\[LessEqual]", 
      RowBox[{"\[Gamma]", "-", "1"}]}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<\[Gamma]=\>\"", ",", "\[Gamma]", ",", "\"\< n=\>\"", ",", "n", 
       ",", "\"\< and Determinant[\[CapitalOmega]=1] equals to \>\"", ",", 
       RowBox[{"Limit", "[", 
        RowBox[{
         RowBox[{"DeterminantsYM", "[", 
          RowBox[{"\[Gamma]", ",", "n", ",", "\[CapitalOmega]"}], "]"}], ",", 
         
         RowBox[{"\[CapitalOmega]", "\[Rule]", "1"}]}], "]"}]}], "]"}]}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{3.844960163616984*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"eb846bb7-8895-4ce6-97a6-5e4a6f44dd53"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"28", " ", 
          SqrtBox[
           FractionBox["3", "323"]]}], 
         RowBox[{"11", " ", "\[Pi]"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["57", "17"]]}], 
         RowBox[{"11", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["48067869397", 
     RowBox[{"416542500", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[28, 11] Rational[3, 323]^Rational[1, 2]/Pi + 
      Rational[-3, 11] Rational[57, 17]^Rational[1, 2]/Pi)^2 + 
   Rational[48067869397, 416542500] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845032909616136*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"8e26e918-47d7-4979-a7d7-505ef05937c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   FractionBox["35217740411", 
    RowBox[{"392040000", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 1, " and Determinant[\[CapitalOmega]=1] equals to ", 
   Rational[35217740411, 392040000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845034210855103*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"3feab8a6-a45d-4d20-b45b-2a4f2b63a94f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1558", 
             RowBox[{"2475", " ", 
              SqrtBox["17"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"98", " ", 
             SqrtBox["17"]}], 
            RowBox[{"7425", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["118", 
            RowBox[{"99", " ", 
             SqrtBox["17"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["17"]}], 
            RowBox[{"45", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["1129", 
         RowBox[{"495", " ", 
          SqrtBox["17"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["7129499618", 
     RowBox[{"104135625", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-1558, 2475] 17^Rational[-1, 2]/Pi + 
        Rational[-98, 7425] 17^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[118, 99] 17^Rational[-1, 2]/Pi + 
        Rational[2, 45] 17^Rational[1, 2]/Pi) + 
      Rational[1129, 495] 17^Rational[-1, 2]/Pi)^2 + 
   Rational[7129499618, 104135625] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845035643624673*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2ba084e2-bd27-40fb-abf6-94700bc239b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"119", " ", 
              SqrtBox[
               FractionBox["7", "3"]]}], 
             RowBox[{"2145", " ", "\[Pi]"}]]}], "-", 
           FractionBox["8128", 
            RowBox[{"12155", " ", 
             SqrtBox["21"], " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox["21"]}], 
            RowBox[{"187", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["349", 
         RowBox[{"88", " ", 
          SqrtBox["21"], " ", "\[Pi]"}]], "-", 
        FractionBox[
         RowBox[{"63", " ", 
          SqrtBox["21"]}], 
         RowBox[{"88", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["216812375", 
     RowBox[{"4390848", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-119, 2145] Rational[7, 3]^Rational[1, 2]/Pi + 
        Rational[-8128, 12155] 21^Rational[-1, 2]/Pi + 
        Rational[-3, 187] 21^Rational[1, 2]/Pi) + 
      Rational[349, 88] 21^Rational[-1, 2]/Pi + 
      Rational[-63, 88] 21^Rational[1, 2]/Pi)^2 + 
   Rational[216812375, 4390848] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450369679254827`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"981fc65a-705d-47e4-9471-3f0205c9bec2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"238", " ", 
              SqrtBox[
               FractionBox["7", "39"]]}], 
             RowBox[{"975", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SqrtBox[
              FractionBox["39", "7"]]}], 
            RowBox[{"187", " ", "\[Pi]"}]], "-", 
           FractionBox["682438", 
            RowBox[{"182325", " ", 
             SqrtBox["273"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"10", " ", 
             SqrtBox[
              FractionBox["3", "91"]]}], 
            RowBox[{"7", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"1024", " ", 
             SqrtBox[
              FractionBox["21", "13"]]}], 
            RowBox[{"7865", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"238", " ", 
             SqrtBox[
              FractionBox["91", "3"]]}], 
            RowBox[{"5445", " ", "\[Pi]"}]], "+", 
           FractionBox["272842", 
            RowBox[{"45045", " ", 
             SqrtBox["273"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"323", " ", 
          SqrtBox[
           FractionBox["7", "39"]]}], 
         RowBox[{"110", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["10398179963", 
     RowBox[{"318532500", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 4, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-238, 975] Rational[7, 39]^Rational[1, 2]/Pi + 
        Rational[-6, 187] Rational[39, 7]^Rational[1, 2]/Pi + 
        Rational[-682438, 182325] 273^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[10, 7] Rational[3, 91]^Rational[1, 2]/Pi + 
        Rational[1024, 7865] Rational[21, 13]^Rational[1, 2]/Pi + 
        Rational[238, 5445] Rational[91, 3]^Rational[1, 2]/Pi + 
        Rational[272842, 45045] 273^Rational[-1, 2]/Pi) + 
      Rational[323, 110] Rational[7, 39]^Rational[1, 2]/Pi)^2 + 
   Rational[10398179963, 318532500] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450384121710377`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1be0f1d6-5bde-424a-91f2-ab7ff76e9eeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"29", " ", 
             SqrtBox[
              FractionBox["7", "2"]]}], 
            RowBox[{"99", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["14"]}], 
            RowBox[{"9", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"179", " ", 
          SqrtBox[
           FractionBox["7", "2"]]}], 
         RowBox[{"198", " ", "\[Pi]"}]], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SqrtBox["14"]}], 
         RowBox[{"33", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["6320212439", 
     RowBox[{"343035000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 5, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[29, 99] Rational[7, 2]^Rational[1, 2]/Pi + 
        Rational[2, 9] 14^Rational[1, 2]/Pi) + 
      Rational[179, 198] Rational[7, 2]^Rational[1, 2]/Pi + 
      Rational[10, 33] 14^Rational[1, 2]/Pi)^2 + 
   Rational[6320212439, 343035000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845039770573546*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"bf5132bb-e29c-4ca5-a764-39e1f191ee34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"931630", " ", 
              SqrtBox[
               FractionBox["7", "143"]]}], 
             RowBox[{"722007", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["13", "77"]]}], 
            RowBox[{"33", " ", "\[Pi]"}]], "-", 
           FractionBox["6387200", 
            RowBox[{"722007", " ", 
             SqrtBox["1001"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"46036", " ", 
             SqrtBox[
              FractionBox["7", "143"]]}], 
            RowBox[{"19305", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"250", " ", 
             SqrtBox[
              FractionBox["13", "77"]]}], 
            RowBox[{"297", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["91", "11"]]}], 
            RowBox[{"15", " ", "\[Pi]"}]], "+", 
           FractionBox["34816", 
            RowBox[{"2145", " ", 
             SqrtBox["1001"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SqrtBox[
           FractionBox["7", "143"]]}], "\[Pi]"]}], ")"}], "2"]}], "+", 
    FractionBox["1177503259", 
     RowBox[{"159266250", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 6, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (
        Rational[-931630, 722007] Rational[7, 143]^Rational[1, 2]/Pi + 
        Rational[-2, 33] Rational[13, 77]^Rational[1, 2]/Pi + 
        Rational[-6387200, 722007] 1001^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (
        Rational[46036, 19305] Rational[7, 143]^Rational[1, 2]/Pi + 
        Rational[250, 297] Rational[13, 77]^Rational[1, 2]/Pi + 
        Rational[2, 15] Rational[91, 11]^Rational[1, 2]/Pi + 
        Rational[34816, 2145] 1001^Rational[-1, 2]/Pi) + 
      10 Rational[7, 143]^Rational[1, 2]/Pi)^2 + 
   Rational[1177503259, 159266250] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845041154980876*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"3cda5d4a-879e-4982-9c6f-c71cb15388fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"14", " ", 
              SqrtBox[
               FractionBox["2", "3"]]}], 
             RowBox[{"25", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["6"]}], 
            RowBox[{"25", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"35", " ", 
             SqrtBox[
              FractionBox["2", "3"]]}], 
            RowBox[{"33", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"17", " ", 
             SqrtBox[
              FractionBox["3", "2"]]}], 
            RowBox[{"220", " ", "\[Pi]"}]], "+", 
           FractionBox["1219", 
            RowBox[{"660", " ", 
             SqrtBox["6"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox["6"], 
            RowBox[{"5", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          SqrtBox[
           FractionBox["3", "2"]]}], 
         RowBox[{"10", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["10427023", 
     RowBox[{"12251250", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 8, " n=", 7, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-14, 25] Rational[2, 3]^Rational[1, 2]/Pi + 
        Rational[-2, 25] 6^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[35, 33] Rational[2, 3]^Rational[1, 2]/Pi + 
        Rational[17, 220] Rational[3, 2]^Rational[1, 2]/Pi + 
        Rational[1219, 660] 6^Rational[-1, 2]/Pi + 
        Rational[1, 5] 6^Rational[1, 2]/Pi) + 
      Rational[23, 10] Rational[3, 2]^Rational[1, 2]/Pi)^2 + 
   Rational[10427023, 12251250] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845069184304587*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2ee2cec9-2274-4885-b510-b2e74f7e425c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["7", "19"]]}], 
          RowBox[{"4", " ", "\[Pi]"}]]}], "+", 
        FractionBox["31", 
         RowBox[{"12", " ", 
          SqrtBox["133"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["10525637849", 
     RowBox[{"72418500", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-3, 4] Rational[7, 19]^Rational[1, 2]/Pi + 
      Rational[31, 12] 133^Rational[-1, 2]/Pi)^2 + 
   Rational[10525637849, 72418500] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845070341038526*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"54f22b51-e698-4b16-b455-a4885535d24d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["9", 
             RowBox[{"76", " ", 
              SqrtBox["5"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox["5"], 
            RowBox[{"38", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["21", 
            RowBox[{"88", " ", 
             SqrtBox["5"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["5"]}], 
            RowBox[{"33", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         SqrtBox["5"], 
         RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["16262086487", 
     RowBox[{"139392000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-9, 76] 5^Rational[-1, 2]/Pi + 
        Rational[-1, 38] 5^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[21, 88] 5^Rational[-1, 2]/Pi + 
        Rational[2, 33] 5^Rational[1, 2]/Pi) + 
      Rational[1, 8] 5^Rational[1, 2]/Pi)^2 + 
   Rational[16262086487, 139392000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450714907496233`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1273dbea-b144-4fde-aefd-7b731ecc1ec3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"576", " ", 
              SqrtBox[
               FractionBox["3", "1615"]]}], 
             RowBox[{"323", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"16", " ", 
             SqrtBox[
              FractionBox["19", "255"]]}], 
            RowBox[{"85", " ", "\[Pi]"}]], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["85", "57"]], 
            RowBox[{"19", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"39", " ", 
             SqrtBox[
              FractionBox["3", "1615"]]}], 
            RowBox[{"10", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["57", "85"]], 
            RowBox[{"5", " ", "\[Pi]"}]], "+", 
           FractionBox["7", 
            RowBox[{
             SqrtBox["4845"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"117", " ", 
          SqrtBox[
           FractionBox["3", "1615"]]}], 
         RowBox[{"10", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["64522830419", 
     RowBox[{"703494000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (
        Rational[-576, 323] Rational[3, 1615]^Rational[1, 2]/Pi + 
        Rational[-16, 85] Rational[19, 255]^Rational[1, 2]/Pi + 
        Rational[-1, 19] Rational[85, 57]^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[39, 10] Rational[3, 1615]^Rational[1, 2]/Pi + 
        Rational[1, 5] Rational[57, 85]^Rational[1, 2]/Pi + 
        7 4845^Rational[-1, 2]/Pi) + 
      Rational[117, 10] Rational[3, 1615]^Rational[1, 2]/Pi)^2 + 
   Rational[64522830419, 703494000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845072662942486*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"3da9b55e-2108-4b20-adc3-251f057f483b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["39269", 
             RowBox[{"116280", " ", 
              SqrtBox["3"], " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"135", " ", 
             SqrtBox["3"]}], 
            RowBox[{"2584", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["14837", 
            RowBox[{"17160", " ", 
             SqrtBox["3"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"14", " ", 
             SqrtBox["3"]}], 
            RowBox[{"143", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["41", 
         RowBox[{"30", " ", 
          SqrtBox["3"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["12945204079", 
     RowBox[{"185856000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-39269, 116280] 3^Rational[-1, 2]/Pi + 
        Rational[-135, 2584] 3^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[14837, 17160] 3^Rational[-1, 2]/Pi + 
        Rational[14, 143] 3^Rational[1, 2]/Pi) + 
      Rational[41, 30] 3^Rational[-1, 2]/Pi)^2 + 
   Rational[12945204079, 185856000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845073969868457*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"a463c1f1-8526-45b8-9ded-fa27cca96475"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox[
              FractionBox["3", "119"]]}], 
            RowBox[{"2", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"76", " ", 
             SqrtBox[
              FractionBox["7", "51"]]}], 
            RowBox[{"125", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["17", "21"]], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"117", " ", 
             SqrtBox[
              FractionBox["21", "17"]]}], 
            RowBox[{"500", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"82976", " ", 
              SqrtBox[
               FractionBox["21", "17"]]}], 
             RowBox[{"524875", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["51", "7"]], 
            RowBox[{"65", " ", "\[Pi]"}]], "-", 
           FractionBox["128213", 
            RowBox[{"40375", " ", 
             SqrtBox["357"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox["357"]}], 
         RowBox[{"50", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["4629395549", 
     RowBox[{"92565000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 4, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[3, 2] Rational[3, 119]^Rational[1, 2]/Pi + 
        Rational[76, 125] Rational[7, 51]^Rational[1, 2]/Pi + 
        Rational[1, 4] Rational[17, 21]^Rational[1, 2]/Pi + 
        Rational[117, 500] Rational[21, 17]^Rational[1, 2]/Pi) + 
      Rational[-9, 4] (
        Rational[-82976, 524875] Rational[21, 17]^Rational[1, 2]/Pi + 
        Rational[-1, 65] Rational[51, 7]^Rational[1, 2]/Pi + 
        Rational[-128213, 40375] 357^Rational[-1, 2]/Pi) + 
      Rational[3, 50] 357^Rational[1, 2]/Pi)^2 + 
   Rational[4629395549, 92565000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450753470032663`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"25fa75c4-2463-4691-8e9f-a338621a8505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"152", " ", 
              SqrtBox[
               FractionBox["2", "21"]]}], 
             RowBox[{"425", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox[
              FractionBox["7", "6"]]}], 
            RowBox[{"76", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"7389", " ", 
             SqrtBox[
              FractionBox["21", "2"]]}], 
            RowBox[{"88825", " ", "\[Pi]"}]], "-", 
           FractionBox["5", 
            RowBox[{"22", " ", 
             SqrtBox["42"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"40", " ", 
             SqrtBox[
              FractionBox["6", "7"]]}], 
            RowBox[{"91", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["7", "6"]], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"7", " ", 
             SqrtBox[
              FractionBox["14", "3"]]}], 
            RowBox[{"55", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"19", " ", 
             SqrtBox[
              FractionBox["21", "2"]]}], 
            RowBox[{"286", " ", "\[Pi]"}]], "+", 
           FractionBox["221", 
            RowBox[{"112", " ", 
             SqrtBox["42"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          SqrtBox[
           FractionBox["21", "2"]]}], 
         RowBox[{"40", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["127750075807", 
     RowBox[{"3902976000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 5, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-152, 425] Rational[2, 21]^Rational[1, 2]/Pi + 
        Rational[-5, 76] Rational[7, 6]^Rational[1, 2]/Pi + 
        Rational[-7389, 88825] Rational[21, 2]^Rational[1, 2]/Pi + 
        Rational[-5, 22] 42^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[40, 91] Rational[6, 7]^Rational[1, 2]/Pi + 
        Rational[1, 16] Rational[7, 6]^Rational[1, 2]/Pi + 
        Rational[7, 55] Rational[14, 3]^Rational[1, 2]/Pi + 
        Rational[19, 286] Rational[21, 2]^Rational[1, 2]/Pi + 
        Rational[221, 112] 42^Rational[-1, 2]/Pi) + 
      Rational[19, 40] Rational[21, 2]^Rational[1, 2]/Pi)^2 + 
   Rational[127750075807, 3902976000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845076837972983*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5e6b6da5-74c3-4bbd-8319-b1273eb8479c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"128", " ", 
              SqrtBox[
               FractionBox["5", "273"]]}], 
             RowBox[{"297", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"1268", " ", 
             SqrtBox[
              FractionBox["7", "195"]]}], 
            RowBox[{"1755", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"3177", " ", 
             SqrtBox[
              FractionBox["105", "13"]]}], 
            RowBox[{"46189", " ", "\[Pi]"}]], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["455", "3"]], 
            RowBox[{"171", " ", "\[Pi]"}]], "-", 
           FractionBox["3344", 
            RowBox[{"765", " ", 
             SqrtBox["1365"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"407", " ", 
             SqrtBox[
              FractionBox["7", "195"]]}], 
            RowBox[{"120", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["13", "105"]], "\[Pi]"], "+", 
           FractionBox[
            RowBox[{"17", " ", 
             SqrtBox[
              FractionBox["15", "91"]]}], 
            RowBox[{"56", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["35", "39"]], 
            RowBox[{"3", " ", "\[Pi]"}]], "+", 
           FractionBox["152", 
            RowBox[{"21", " ", 
             SqrtBox["1365"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"53", " ", 
          SqrtBox[
           FractionBox["7", "195"]]}], 
         RowBox[{"5", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["102708877", 
     RowBox[{"5662800", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 6, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-128, 297] Rational[5, 273]^Rational[1, 2]/Pi + 
        Rational[-1268, 1755] Rational[7, 195]^Rational[1, 2]/Pi + 
        Rational[-3177, 46189] Rational[105, 13]^Rational[1, 2]/Pi + 
        Rational[-1, 171] Rational[455, 3]^Rational[1, 2]/Pi + 
        Rational[-3344, 765] 1365^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[407, 120] Rational[7, 195]^Rational[1, 2]/Pi + 
        Rational[13, 105]^Rational[1, 2]/Pi + 
        Rational[17, 56] Rational[15, 91]^Rational[1, 2]/Pi + 
        Rational[1, 3] Rational[35, 39]^Rational[1, 2]/Pi + 
        Rational[152, 21] 1365^Rational[-1, 2]/Pi) + 
      Rational[53, 5] Rational[7, 195]^Rational[1, 2]/Pi)^2 + 
   Rational[102708877, 5662800] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845078400433446*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1b3d8f27-fc0e-440f-9a5d-dfa9d655847e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"313", " ", 
              SqrtBox[
               FractionBox["2", "105"]]}], 
             RowBox[{"255", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["3", "70"]], 
            RowBox[{"10", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"34", " ", 
             SqrtBox[
              FractionBox["6", "35"]]}], 
            RowBox[{"143", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["10", "21"]]}], 
            RowBox[{"19", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"6609", " ", 
             SqrtBox[
              FractionBox["21", "10"]]}], 
            RowBox[{"41990", " ", "\[Pi]"}]], "-", 
           FractionBox[
            SqrtBox[
             FractionBox["35", "6"]], 
            RowBox[{"33", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"8", " ", 
             SqrtBox[
              FractionBox["2", "105"]]}], 
            RowBox[{"3", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"39", " ", 
             SqrtBox[
              FractionBox["3", "70"]]}], 
            RowBox[{"20", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["14", "15"]]}], 
            RowBox[{"5", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["21", "10"]], 
            RowBox[{"34", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"17", " ", 
             SqrtBox[
              FractionBox["35", "6"]]}], 
            RowBox[{"132", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"1449", " ", 
             SqrtBox[
              FractionBox["42", "5"]]}], 
            RowBox[{"12155", " ", "\[Pi]"}]], "+", 
           FractionBox["323", 
            RowBox[{"130", " ", 
             SqrtBox["210"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"123", " ", 
          SqrtBox[
           FractionBox["3", "70"]]}], 
         RowBox[{"10", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["6832255363", 
     RowBox[{"975744000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 7, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (Rational[-313, 255] Rational[2, 105]^Rational[1, 2]/Pi + 
        Rational[-1, 10] Rational[3, 70]^Rational[1, 2]/Pi + 
        Rational[-34, 143] Rational[6, 35]^Rational[1, 2]/Pi + 
        Rational[-2, 19] Rational[10, 21]^Rational[1, 2]/Pi + 
        Rational[-6609, 41990] Rational[21, 10]^Rational[1, 2]/Pi + 
        Rational[-1, 33] Rational[35, 6]^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[8, 3] Rational[2, 105]^Rational[1, 2]/Pi + 
        Rational[39, 20] Rational[3, 70]^Rational[1, 2]/Pi + 
        Rational[2, 5] Rational[14, 15]^Rational[1, 2]/Pi + 
        Rational[1, 34] Rational[21, 10]^Rational[1, 2]/Pi + 
        Rational[17, 132] Rational[35, 6]^Rational[1, 2]/Pi + 
        Rational[1449, 12155] Rational[42, 5]^Rational[1, 2]/Pi + 
        Rational[323, 130] 210^Rational[-1, 2]/Pi) + 
      Rational[123, 10] Rational[3, 70]^Rational[1, 2]/Pi)^2 + 
   Rational[6832255363, 975744000] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450799558479156`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"28116fe4-7931-46bb-9c8f-72ec510ec8e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["301", 
            RowBox[{"55", " ", 
             SqrtBox["13"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"29", " ", 
             SqrtBox["13"]}], 
            RowBox[{"110", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["57", 
         RowBox[{"5", " ", 
          SqrtBox["13"], " ", "\[Pi]"}]], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox["13"]}], 
         RowBox[{"20", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["2307743", 
     RowBox[{"3539250", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 9, " n=", 8, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[301, 55] 13^Rational[-1, 2]/Pi + 
        Rational[29, 110] 13^Rational[1, 2]/Pi) + 
      Rational[57, 5] 13^Rational[-1, 2]/Pi + 
      Rational[9, 20] 13^Rational[1, 2]/Pi)^2 + 
   Rational[2307743, 3539250] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845081626479925*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2ddbc291-f528-4914-b177-f1842ca60e64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox[
           FractionBox["7", "23"]]}], 
         RowBox[{"26", " ", "\[Pi]"}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["23", "7"]]}], 
         RowBox[{"13", " ", "\[Pi]"}]], "+", 
        FractionBox["33", 
         RowBox[{"26", " ", 
          SqrtBox["161"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["1177549267", 
     RowBox[{"6584578", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 0, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[5, 26] Rational[7, 23]^Rational[1, 2]/Pi + 
      Rational[-3, 13] Rational[23, 7]^Rational[1, 2]/Pi + 
      Rational[33, 26] 161^Rational[-1, 2]/Pi)^2 + 
   Rational[1177549267, 6584578] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.84508302076828*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2738e926-e31e-446f-b502-0225f222c175"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"23", " ", 
             SqrtBox[
              FractionBox["5", "11"]]}], 
            RowBox[{"156", " ", "\[Pi]"}]], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["11", "5"]], 
            RowBox[{"12", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"20", " ", 
              SqrtBox[
               FractionBox["5", "11"]]}], 
             RowBox[{"273", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["55"]}], 
            RowBox[{"273", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"9", " ", 
          SqrtBox[
           FractionBox["11", "5"]]}], 
         RowBox[{"52", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["14757957", 
     RowBox[{"100672", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 1, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[23, 156] Rational[5, 11]^Rational[1, 2]/Pi + 
        Rational[1, 12] Rational[11, 5]^Rational[1, 2]/Pi) + 
      Rational[-9, 4] (Rational[-20, 273] Rational[5, 11]^Rational[1, 2]/Pi + 
        Rational[-2, 273] 55^Rational[1, 2]/Pi) + 
      Rational[9, 52] Rational[11, 5]^Rational[1, 2]/Pi)^2 + 
   Rational[14757957, 100672] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845084437938361*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"25d2472f-c51c-4100-915a-0270127e9dc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"640", " ", 
              SqrtBox[
               FractionBox["5", "133"]]}], 
             RowBox[{"1729", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"486", " ", 
             SqrtBox[
              FractionBox["7", "95"]]}], 
            RowBox[{"2717", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"22", " ", 
             SqrtBox[
              FractionBox["19", "35"]]}], 
            RowBox[{"273", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"6", " ", 
             SqrtBox[
              FractionBox["7", "95"]]}], 
            RowBox[{"11", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"640", " ", 
             SqrtBox[
              FractionBox["35", "19"]]}], 
            RowBox[{"5577", " ", "\[Pi]"}]], "+", 
           FractionBox["414", 
            RowBox[{"169", " ", 
             SqrtBox["665"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["1709", 
         RowBox[{"143", " ", 
          SqrtBox["665"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["321899863", 
     RowBox[{"2719717", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 2, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (
        Rational[-640, 1729] Rational[5, 133]^Rational[1, 2]/Pi + 
        Rational[-486, 2717] Rational[7, 95]^Rational[1, 2]/Pi + 
        Rational[-22, 273] Rational[19, 35]^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[6, 11] Rational[7, 95]^Rational[1, 2]/Pi + 
        Rational[640, 5577] Rational[35, 19]^Rational[1, 2]/Pi + 
        Rational[414, 169] 665^Rational[-1, 2]/Pi) + 
      Rational[1709, 143] 665^Rational[-1, 2]/Pi)^2 + 
   Rational[321899863, 2719717] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.8450858724597816`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d9a0d67d-8029-475e-8020-eee16300d202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4536", " ", 
              SqrtBox[
               FractionBox["3", "5"]]}], 
             RowBox[{"46189", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"97628", " ", 
             SqrtBox[
              FractionBox["5", "3"]]}], 
            RowBox[{"969969", " ", "\[Pi]"}]], "-", 
           FractionBox["22", 
            RowBox[{"91", " ", 
             SqrtBox["15"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"147", " ", 
             SqrtBox[
              FractionBox["3", "5"]]}], 
            RowBox[{"572", " ", "\[Pi]"}]], "+", 
           FractionBox["274", 
            RowBox[{"273", " ", 
             SqrtBox["15"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"15", " ", 
             SqrtBox["15"]}], 
            RowBox[{"364", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["1607", 
         RowBox[{"572", " ", 
          SqrtBox["15"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["610098149", 
     RowBox[{"6543680", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 3, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (
        Rational[-4536, 46189] Rational[3, 5]^Rational[1, 2]/Pi + 
        Rational[-97628, 969969] Rational[5, 3]^Rational[1, 2]/Pi + 
        Rational[-22, 91] 15^Rational[-1, 2]/Pi) + 
      Rational[-9, 2] (Rational[147, 572] Rational[3, 5]^Rational[1, 2]/Pi + 
        Rational[274, 273] 15^Rational[-1, 2]/Pi + 
        Rational[15, 364] 15^Rational[1, 2]/Pi) + 
      Rational[1607, 572] 15^Rational[-1, 2]/Pi)^2 + 
   Rational[610098149, 6543680] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845087308750863*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"56ce68a6-f635-419c-a18b-58001bed6f74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"10240", " ", 
              SqrtBox[
               FractionBox["5", "2261"]]}], 
             RowBox[{"5187", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"8192", " ", 
             SqrtBox[
              FractionBox["7", "1615"]]}], 
            RowBox[{"7293", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"13122", " ", 
             SqrtBox[
              FractionBox["35", "323"]]}], 
            RowBox[{"46189", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"22", " ", 
             SqrtBox[
              FractionBox["85", "133"]]}], 
            RowBox[{"273", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"14", " ", 
             SqrtBox[
              FractionBox["133", "85"]]}], 
            RowBox[{"429", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"46", " ", 
             SqrtBox[
              FractionBox["7", "1615"]]}], 
            RowBox[{"39", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["95", "119"]]}], 
            RowBox[{"9", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"1202", " ", 
             SqrtBox[
              FractionBox["665", "17"]]}], 
            RowBox[{"16731", " ", "\[Pi]"}]], "+", 
           FractionBox["8192", 
            RowBox[{"507", " ", 
             SqrtBox["11305"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"4527", " ", 
          SqrtBox[
           FractionBox["7", "1615"]]}], 
         RowBox[{"286", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["2762181", 
     RowBox[{"39083", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 4, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (
        Rational[-10240, 5187] Rational[5, 2261]^Rational[1, 2]/Pi + 
        Rational[-8192, 7293] Rational[7, 1615]^Rational[1, 2]/Pi + 
        Rational[-13122, 46189] Rational[35, 323]^Rational[1, 2]/Pi + 
        Rational[-22, 273] Rational[85, 133]^Rational[1, 2]/Pi + 
        Rational[-14, 429] Rational[133, 85]^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[46, 39] Rational[7, 1615]^Rational[1, 2]/Pi + 
        Rational[2, 9] Rational[95, 119]^Rational[1, 2]/Pi + 
        Rational[1202, 16731] Rational[665, 17]^Rational[1, 2]/Pi + 
        Rational[8192, 507] 11305^Rational[-1, 2]/Pi) + 
      Rational[4527, 286] Rational[7, 1615]^Rational[1, 2]/Pi)^2 + 
   Rational[2762181, 39083] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845088790355991*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f827f778-5b33-44f5-8313-80308c684181"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"14557", " ", 
              SqrtBox[
               FractionBox["2", "3"]]}], 
             RowBox[{"46189", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"3969", " ", 
             SqrtBox[
              FractionBox["3", "2"]]}], 
            RowBox[{"46189", " ", "\[Pi]"}]], "-", 
           FractionBox["931", 
            RowBox[{"5577", " ", 
             SqrtBox["6"], " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"27", " ", 
             SqrtBox["6"]}], 
            RowBox[{"1859", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"101", " ", 
             SqrtBox[
              FractionBox["3", "2"]]}], 
            RowBox[{"416", " ", "\[Pi]"}]], "+", 
           FractionBox["13985", 
            RowBox[{"13728", " ", 
             SqrtBox["6"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SqrtBox["6"]}], 
            RowBox[{"143", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox["1981", 
         RowBox[{"572", " ", 
          SqrtBox["6"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["66030589", 
     RowBox[{"1308736", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 5, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 4] (
        Rational[-14557, 46189] Rational[2, 3]^Rational[1, 2]/Pi + 
        Rational[-3969, 46189] Rational[3, 2]^Rational[1, 2]/Pi + 
        Rational[-931, 5577] 6^Rational[-1, 2]/Pi + 
        Rational[-27, 1859] 6^Rational[1, 2]/Pi) + 
      Rational[-9, 2] (Rational[101, 416] Rational[3, 2]^Rational[1, 2]/Pi + 
        Rational[13985, 13728] 6^Rational[-1, 2]/Pi + 
        Rational[27, 143] 6^Rational[1, 2]/Pi) + 
      Rational[1981, 572] 6^Rational[-1, 2]/Pi)^2 + 
   Rational[66030589, 1308736] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845090330752013*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"6bb807fe-5b73-4aff-8b6c-433abded0d40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"384", " ", 
             SqrtBox[
              FractionBox["3", "595"]]}], 
            RowBox[{"221", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"131072", " ", 
             SqrtBox[
              FractionBox["5", "357"]]}], 
            RowBox[{"61347", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"128", " ", 
             SqrtBox[
              FractionBox["15", "119"]]}], 
            RowBox[{"143", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              FractionBox["17", "105"]]}], 
            RowBox[{"3", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"46", " ", 
             SqrtBox[
              FractionBox["35", "51"]]}], 
            RowBox[{"663", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"190", " ", 
             SqrtBox[
              FractionBox["105", "17"]]}], 
            RowBox[{"1573", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"42", " ", 
             SqrtBox[
              FractionBox["357", "5"]]}], 
            RowBox[{"1859", " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"1058", " ", 
              SqrtBox[
               FractionBox["5", "357"]]}], 
             RowBox[{"741", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"266", " ", 
             SqrtBox[
              FractionBox["7", "255"]]}], 
            RowBox[{"507", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"3456", " ", 
             SqrtBox[
              FractionBox["15", "119"]]}], 
            RowBox[{"20449", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"162", " ", 
             SqrtBox[
              FractionBox["105", "17"]]}], 
            RowBox[{"3553", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"10", " ", 
             SqrtBox[
              FractionBox["595", "3"]]}], 
            RowBox[{"4719", " ", "\[Pi]"}]], "-", 
           FractionBox["32768", 
            RowBox[{"7293", " ", 
             SqrtBox["1785"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"106", " ", 
          SqrtBox[
           FractionBox["105", "17"]]}], 
         RowBox[{"143", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["11357900", 
     RowBox[{"347633", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 6, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[384, 221] Rational[3, 595]^Rational[1, 2]/Pi + 
        Rational[131072, 61347] Rational[5, 357]^Rational[1, 2]/Pi + 
        Rational[128, 143] Rational[15, 119]^Rational[1, 2]/Pi + 
        Rational[2, 3] Rational[17, 105]^Rational[1, 2]/Pi + 
        Rational[46, 663] Rational[35, 51]^Rational[1, 2]/Pi + 
        Rational[190, 1573] Rational[105, 17]^Rational[1, 2]/Pi + 
        Rational[42, 1859] Rational[357, 5]^Rational[1, 2]/Pi) + 
      Rational[-9, 4] (
        Rational[-1058, 741] Rational[5, 357]^Rational[1, 2]/Pi + 
        Rational[-266, 507] Rational[7, 255]^Rational[1, 2]/Pi + 
        Rational[-3456, 20449] Rational[15, 119]^Rational[1, 2]/Pi + 
        Rational[-162, 3553] Rational[105, 17]^Rational[1, 2]/Pi + 
        Rational[-10, 4719] Rational[595, 3]^Rational[1, 2]/Pi + 
        Rational[-32768, 7293] 1785^Rational[-1, 2]/Pi) + 
      Rational[106, 143] Rational[105, 17]^Rational[1, 2]/Pi)^2 + 
   Rational[11357900, 347633] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845091917565065*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2c4899dd-2d9d-4b8a-9d57-1a66718908e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Gamma]=\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" n=\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\" and Determinant[\[CapitalOmega]=1] equals to \"\
\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"179", " ", 
             SqrtBox[
              FractionBox["2", "35"]]}], 
            RowBox[{"117", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"85", " ", 
             SqrtBox[
              FractionBox["10", "7"]]}], 
            RowBox[{"429", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"76", " ", 
             SqrtBox[
              FractionBox["14", "5"]]}], 
            RowBox[{"429", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"355", " ", 
             SqrtBox[
              FractionBox["35", "2"]]}], 
            RowBox[{"3168", " ", "\[Pi]"}]], "+", 
           FractionBox["19683", 
            RowBox[{"4576", " ", 
             SqrtBox["70"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"6561", " ", 
              SqrtBox[
               FractionBox["7", "10"]]}], 
             RowBox[{"46189", " ", "\[Pi]"}]]}], "-", 
           FractionBox[
            RowBox[{"2321", " ", 
             SqrtBox[
              FractionBox["10", "7"]]}], 
            RowBox[{"12597", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"18466", " ", 
             SqrtBox[
              FractionBox["14", "5"]]}], 
            RowBox[{"184041", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"133", " ", 
             SqrtBox[
              FractionBox["35", "2"]]}], 
            RowBox[{"5577", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"85", " ", 
             SqrtBox["70"]}], 
            RowBox[{"14157", " ", "\[Pi]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"1593", " ", 
          SqrtBox[
           FractionBox["7", "10"]]}], 
         RowBox[{"572", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
    FractionBox["162823203", 
     RowBox[{"9161152", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}],
  SequenceForm[
  "\[Gamma]=", 10, " n=", 7, 
   " and Determinant[\[CapitalOmega]=1] equals to ", -(
      Rational[-9, 2] (Rational[179, 117] Rational[2, 35]^Rational[1, 2]/Pi + 
        Rational[85, 429] Rational[10, 7]^Rational[1, 2]/Pi + 
        Rational[76, 429] Rational[14, 5]^Rational[1, 2]/Pi + 
        Rational[355, 3168] Rational[35, 2]^Rational[1, 2]/Pi + 
        Rational[19683, 4576] 70^Rational[-1, 2]/Pi) + 
      Rational[-9, 4] (
        Rational[-6561, 46189] Rational[7, 10]^Rational[1, 2]/Pi + 
        Rational[-2321, 12597] Rational[10, 7]^Rational[1, 2]/Pi + 
        Rational[-18466, 184041] Rational[14, 5]^Rational[1, 2]/Pi + 
        Rational[-133, 5577] Rational[35, 2]^Rational[1, 2]/Pi + 
        Rational[-85, 14157] 70^Rational[1, 2]/Pi) + 
      Rational[1593, 572] Rational[7, 10]^Rational[1, 2]/Pi)^2 + 
   Rational[162823203, 9161152] Pi^(-2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.845098163936368*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"88dad67e-bc66-4312-88f1-ce458cfeac05"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.845103062975041*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d549ba38-edd9-4cbc-8962-d843fdadb462"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "in", " ", "one", " ", 
    RowBox[{"figure", ":"}]}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842100563330228*^9, 
  3.842100573777087*^9}},ExpressionUUID->"20c58169-e19f-48e0-be0b-\
68ef5954ba1b"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Data", " ", "sets", " ", "for", " ", "fixed", " ", "\[Gamma]"}],
      "=", "5"}], ",", "6", ",", "7"}]}],
  FontSize->36]], "Input",
 CellChangeTimes->{{3.842100569217709*^9, 3.842100571602178*^9}, {
  3.842172982613803*^9, 3.8421729841703653`*^9}, {3.844940743020175*^9, 
  3.8449407756293297`*^9}},ExpressionUUID->"5dcdec7f-a5a9-4e1a-b748-\
020ca0cd042f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"and", " ", "varying", " ", "n"}], "=", "0"}], ",", "1", ",", "...",
     ",", 
    RowBox[{"\[Gamma]", "-", "1"}]}]}],
  FontSize->36]], "Input",ExpressionUUID->"931c8fae-d36c-4fd3-8e1a-\
25282aecf88e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DataSet\[Gamma]5", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"19", " ", 
             SqrtBox[
              FractionBox["3", "143"]]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox[
              FractionBox["39", "11"]]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["47074723", 
        RowBox[{"1009008", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["3", "5"]]}], 
               RowBox[{"7", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"13", " ", 
                SqrtBox[
                 FractionBox["5", "3"]]}], 
               RowBox[{"112", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"5", " ", 
                 SqrtBox[
                  FractionBox["5", "3"]]}], 
                RowBox[{"88", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               SqrtBox["15"], 
               RowBox[{"44", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SqrtBox[
              FractionBox["3", "5"]]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["141616229", 
        RowBox[{"4515840", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"9", " ", 
                 SqrtBox[
                  FractionBox["3", "55"]]}], 
                RowBox[{"22", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"80", " ", 
                SqrtBox[
                 FractionBox["5", "33"]]}], 
               RowBox[{"297", " ", "\[Pi]"}]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["11", "15"]]}], 
               RowBox[{"27", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"5", " ", 
                SqrtBox[
                 FractionBox["5", "33"]]}], 
               RowBox[{"8", " ", "\[Pi]"}]], "+", 
              FractionBox[
               SqrtBox[
                FractionBox["11", "15"]], 
               RowBox[{"3", " ", "\[Pi]"}]], "+", 
              FractionBox["13", 
               RowBox[{"8", " ", 
                SqrtBox["165"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"11", " ", 
             SqrtBox[
              FractionBox["11", "15"]]}], 
            RowBox[{"12", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["1928149", 
        RowBox[{"103488", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"35", " ", 
                 SqrtBox[
                  FractionBox["5", "6"]]}], 
                RowBox[{"264", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               SqrtBox[
                FractionBox["6", "5"]], 
               RowBox[{"11", " ", "\[Pi]"}]], "-", 
              FractionBox[
               SqrtBox[
                FractionBox["15", "2"]], 
               RowBox[{"56", " ", "\[Pi]"}]], "-", 
              FractionBox["11", 
               RowBox[{"21", " ", 
                SqrtBox["30"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SqrtBox[
                FractionBox["2", "15"]], "\[Pi]"], "+", 
              FractionBox[
               RowBox[{"33", " ", 
                SqrtBox[
                 FractionBox["3", "10"]]}], 
               RowBox[{"56", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"5", " ", 
                SqrtBox[
                 FractionBox["5", "6"]]}], 
               RowBox[{"21", " ", "\[Pi]"}]], "+", 
              FractionBox["13", 
               RowBox[{"24", " ", 
                SqrtBox["30"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SqrtBox[
              FractionBox["3", "10"]]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["75594889", 
        RowBox[{"9031680", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["23", 
                RowBox[{"98", " ", 
                 SqrtBox["5"], " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"15", " ", 
                SqrtBox["5"]}], 
               RowBox[{"98", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["23", 
               RowBox[{"42", " ", 
                SqrtBox["5"], " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"11", " ", 
                SqrtBox["5"]}], 
               RowBox[{"21", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox["4", 
            RowBox[{
             SqrtBox["5"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["21533", 
        RowBox[{"14112", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"DataSet\[Gamma]6", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SqrtBox[
              FractionBox["5", "13"]], "\[Pi]"]}], "+", 
           FractionBox["22", 
            RowBox[{"9", " ", 
             SqrtBox["65"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["272738279", 
        RowBox[{"4127760", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SqrtBox[
                  FractionBox["7", "3"]]}], 
                RowBox[{"39", " ", "\[Pi]"}]]}], "-", 
              FractionBox["4", 
               RowBox[{"13", " ", 
                SqrtBox["21"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SqrtBox[
                FractionBox["7", "3"]], 
               RowBox[{"8", " ", "\[Pi]"}]], "+", 
              FractionBox["5", 
               RowBox[{"8", " ", 
                SqrtBox["21"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            SqrtBox[
             FractionBox["7", "3"]], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["48363425", 
        RowBox[{"1016064", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["39", "55"]]}], 
               RowBox[{"7", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["55", "39"]]}], 
               RowBox[{"7", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"128", " ", 
                 SqrtBox[
                  FractionBox["5", "429"]]}], 
                RowBox[{"143", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"14", " ", 
                SqrtBox[
                 FractionBox["11", "195"]]}], 
               RowBox[{"39", " ", "\[Pi]"}]], "-", 
              FractionBox[
               RowBox[{"10", " ", 
                SqrtBox[
                 FractionBox["65", "33"]]}], 
               RowBox[{"231", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox["223", 
            RowBox[{"7", " ", 
             SqrtBox["2145"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["1395280", 
        RowBox[{"43659", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["29564", 
                RowBox[{"81081", " ", 
                 SqrtBox["5"], " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"6614", " ", 
                SqrtBox["5"]}], 
               RowBox[{"81081", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["97", 
               RowBox[{"72", " ", 
                SqrtBox["5"], " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"65", " ", 
                SqrtBox["5"]}], 
               RowBox[{"504", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox["607", 
            RowBox[{"252", " ", 
             SqrtBox["5"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["94962437", 
        RowBox[{"5080320", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"130", " ", 
                 SqrtBox[
                  FractionBox["5", "77"]]}], 
                RowBox[{"297", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["35", "11"]]}], 
               RowBox[{"39", " ", "\[Pi]"}]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["55", "7"]]}], 
               RowBox[{"147", " ", "\[Pi]"}]], "-", 
              FractionBox["744448", 
               RowBox[{"189189", " ", 
                SqrtBox["385"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"10", " ", 
                SqrtBox[
                 FractionBox["5", "77"]]}], 
               RowBox[{"33", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["11", "35"]]}], 
               RowBox[{"3", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"130", " ", 
                SqrtBox[
                 FractionBox["55", "7"]]}], 
               RowBox[{"1323", " ", "\[Pi]"}]], "+", 
              FractionBox["151552", 
               RowBox[{"14553", " ", 
                SqrtBox["385"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox["61", 
            RowBox[{"2", " ", 
             SqrtBox["385"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["5650465", 
        RowBox[{"698544", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"505", " ", 
                 SqrtBox[
                  FractionBox["5", "3"]]}], 
                RowBox[{"1911", " ", "\[Pi]"}]]}], "-", 
              FractionBox["1297", 
               RowBox[{"1911", " ", 
                SqrtBox["15"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"53", " ", 
                SqrtBox[
                 FractionBox["5", "3"]]}], 
               RowBox[{"84", " ", "\[Pi]"}]], "+", 
              FractionBox["247", 
               RowBox[{"168", " ", 
                SqrtBox["15"], " ", "\[Pi]"}]], "+", 
              FractionBox[
               SqrtBox["15"], 
               RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"11", " ", 
             SqrtBox[
              FractionBox["3", "5"]]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["6550357", 
        RowBox[{"5080320", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"DataSet\[Gamma]5", ",", "DataSet\[Gamma]6"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]=5\>\"", ",", "\"\<\[Gamma]=6\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.842180463708103*^9, 3.842180472544374*^9}, {
   3.8421805388847713`*^9, 3.8421808664161053`*^9}, {3.84218098946249*^9, 
   3.842180991946784*^9}, {3.844940709508463*^9, 3.844940789965556*^9}, {
   3.844946946823461*^9, 3.844947027208383*^9}, 3.844947523727284*^9, {
   3.844948770015317*^9, 3.844948783165744*^9}, {3.844953421136325*^9, 
   3.8449535018977222`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8d0b901e-aae1-4200-b665-43b3fbb56f8f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[{{0., 4.713799951436758}, {1., 3.1004800261211907`}, {2., 
         1.6380397484141784`}, {3., 0.23252905831774953`}, {
         4., -1.1423087521404567`}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[{{0., 6.684531976286186}, {1., 4.76366252043954}, {2., 
         3.0463270236097193`}, {3., 1.423626550241608}, {
         4., -0.15968393409784498`}, {5., -1.7083400894245933`}}]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {}, {}, {}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {}, {}, {}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 5.}, {-1.7083400894245933`, 6.684531976286186}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Gamma]=5\"", "\"\[Gamma]=6\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.844953539894199*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d49b5f40-0b2d-49fe-a4d7-4cdd780ce289"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DataSet\[Gamma]7", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SqrtBox[
             FractionBox["5", "17"]], 
            RowBox[{"2", " ", "\[Pi]"}]], "-", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox[
              FractionBox["17", "5"]]}], 
            RowBox[{"10", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["10891123", 
        RowBox[{"122400", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["4", 
               RowBox[{"9", " ", 
                SqrtBox["7"], " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"17", " ", 
                SqrtBox["7"]}], 
               RowBox[{"360", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox["9", 
            RowBox[{"10", " ", 
             SqrtBox["7"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SqrtBox["7"]}], 
            RowBox[{"80", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["96336423", 
        RowBox[{"1433600", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["397", 
                RowBox[{"750", " ", 
                 SqrtBox["13"], " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"8", " ", 
                SqrtBox["13"]}], 
               RowBox[{"375", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           FractionBox["1689", 
            RowBox[{"200", " ", 
             SqrtBox["13"], " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"17", " ", 
             SqrtBox["13"]}], 
            RowBox[{"100", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["227250073", 
        RowBox[{"4680000", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["19277", 
                RowBox[{"42900", " ", 
                 SqrtBox["7"], " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"1671", " ", 
                SqrtBox["7"]}], 
               RowBox[{"28600", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["851", 
               RowBox[{"528", " ", 
                SqrtBox["7"], " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"4", " ", 
                SqrtBox["7"]}], 
               RowBox[{"55", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"29", " ", 
             SqrtBox["7"]}], 
            RowBox[{"80", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["104478947", 
        RowBox[{"3225600", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"224", " ", 
                 SqrtBox[
                  FractionBox["7", "715"]]}], 
                RowBox[{"195", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"8", " ", 
                SqrtBox[
                 FractionBox["11", "455"]]}], 
               RowBox[{"15", " ", "\[Pi]"}]], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["13", "385"]]}], 
               RowBox[{"9", " ", "\[Pi]"}]], "-", 
              FractionBox[
               RowBox[{"16", " ", 
                SqrtBox[
                 FractionBox["35", "143"]]}], 
               RowBox[{"99", " ", "\[Pi]"}]], "-", 
              FractionBox["2187", 
               RowBox[{"286", " ", 
                SqrtBox["5005"], " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SqrtBox[
                FractionBox["65", "77"]], 
               RowBox[{"3", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"7", " ", 
                SqrtBox[
                 FractionBox["77", "65"]]}], 
               RowBox[{"24", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox["91", "55"]]}], 
               RowBox[{"15", " ", "\[Pi]"}]], "+", 
              FractionBox["2867", 
               RowBox[{"120", " ", 
                SqrtBox["5005"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"279", " ", 
             SqrtBox[
              FractionBox["7", "715"]]}], 
            RowBox[{"20", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["24201", 
        RowBox[{"1300", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "\[InvisibleSpace]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1777", " ", 
                SqrtBox[
                 FractionBox["2", "5"]]}], 
               RowBox[{"2145", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"1073", " ", 
                SqrtBox[
                 FractionBox["5", "2"]]}], 
               RowBox[{"1716", " ", "\[Pi]"}]]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["9", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"691", " ", 
                 SqrtBox[
                  FractionBox["2", "5"]]}], 
                RowBox[{"2145", " ", "\[Pi]"}]]}], "-", 
              FractionBox[
               RowBox[{"49", " ", 
                SqrtBox[
                 FractionBox["5", "2"]]}], 
               RowBox[{"792", " ", "\[Pi]"}]], "-", 
              FractionBox["3181", 
               RowBox[{"4680", " ", 
                SqrtBox["10"], " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox["119", 
            RowBox[{"20", " ", 
             SqrtBox["10"], " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["17876809", 
        RowBox[{"2304000", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["9", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"119", " ", 
                SqrtBox[
                 FractionBox["7", "11"]]}], 
               RowBox[{"180", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"29", " ", 
                SqrtBox["77"]}], 
               RowBox[{"180", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"31", " ", 
             SqrtBox[
              FractionBox["7", "11"]]}], 
            RowBox[{"10", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             SqrtBox["77"]}], 
            RowBox[{"20", " ", "\[Pi]"}]]}], ")"}], "2"]}], "+", 
       FractionBox["842659", 
        RowBox[{"792000", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "DataSet\[Gamma]5", ",", "DataSet\[Gamma]6", ",", "DataSet\[Gamma]7"}], 
    "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Gamma]=5\>\"", ",", "\"\<\[Gamma]=6\>\"", ",", 
      "\"\<\[Gamma]=7\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.842180732446823*^9, 3.844953474290756*^9, {3.844955683068179*^9, 
   3.844955697910177*^9}, 3.844956926627513*^9, 3.8449581349011993`*^9, {
   3.8449581811497707`*^9, 3.844958181971136*^9}, 3.84495866663834*^9, 
   3.844960125489079*^9, 3.8449615997887506`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a40381cd-f8bc-411a-8ec1-1d169aa8537a"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[{{0., 4.713799951436758}, {1., 3.1004800261211907`}, {2., 
         1.6380397484141784`}, {3., 0.23252905831774953`}, {
         4., -1.1423087521404567`}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[{{0., 6.684531976286186}, {1., 4.76366252043954}, {2., 
         3.0463270236097193`}, {3., 1.423626550241608}, {
         4., -0.15968393409784498`}, {5., -1.7083400894245933`}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        PointBox[{{0., 9.007476900524843}, {1., 6.761780505148362}, {2., 
         4.767658965215386}, {3., 2.909049886722021}, {4., 
         1.114062549674537}, {5., -0.6486550074150494}, {
         6., -2.370698342822865}}]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]]}, {}, {}, {}, {}, {}, {}, {}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]]}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 6.}, {-2.370698342822865, 9.007476900524843}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Gamma]=5\"", "\"\[Gamma]=6\"", "\"\[Gamma]=7\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.844961607378915*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"1ae96640-03a0-42ef-a3b1-eb6c787fc4af"]
}, Open  ]]
},
WindowSize->{1280, 755},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a7a2a9fb-347c-4881-a27c-10dcf8f9d79d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 329, 8, 75, "Input",ExpressionUUID->"3a437121-132c-4da9-a9e3-78589e5e63d1"],
Cell[890, 30, 9954, 291, 619, "Input",ExpressionUUID->"4403ffda-ce13-4199-879d-a9cff7de4c43"],
Cell[10847, 323, 271, 7, 75, "Input",ExpressionUUID->"49812053-9762-4628-be8e-8b55ff483016"],
Cell[11121, 332, 438, 12, 59, "Input",ExpressionUUID->"e2875733-3a64-4dc1-af53-98a73862cf56"],
Cell[11562, 346, 465, 11, 44, "Input",ExpressionUUID->"a11c92bc-2927-41a0-8e6a-e1cd3d1a7e10"],
Cell[CellGroupData[{
Cell[12052, 361, 452, 10, 44, "Input",ExpressionUUID->"dafd2771-29f6-40c4-8a3e-757a2bb710be"],
Cell[CellGroupData[{
Cell[12529, 375, 263, 7, 40, "Print",ExpressionUUID->"007d8a92-5dd5-462c-b400-f4507ba118b2"],
Cell[12795, 384, 264, 7, 40, "Print",ExpressionUUID->"5c004b53-88a9-4c33-a6cc-3acb71874359"],
Cell[13062, 393, 265, 7, 40, "Print",ExpressionUUID->"fc7460a9-64d8-4a3d-81d9-0985489421ac"],
Cell[13330, 402, 265, 7, 40, "Print",ExpressionUUID->"efd0c768-2191-47a3-970a-cd60eefe25eb"],
Cell[13598, 411, 267, 7, 40, "Print",ExpressionUUID->"eefccce2-2d28-4a58-ba51-1d9c4493753b"],
Cell[13868, 420, 267, 7, 40, "Print",ExpressionUUID->"8c444323-c10e-4be7-8536-1f7f98a486af"],
Cell[14138, 429, 265, 7, 40, "Print",ExpressionUUID->"dec23f2b-a373-48bf-9240-c098a39f7bba"],
Cell[14406, 438, 269, 7, 40, "Print",ExpressionUUID->"c2d59e36-90d8-4641-a094-eaf1edb11350"],
Cell[14678, 447, 269, 7, 40, "Print",ExpressionUUID->"6863e17b-b86f-440b-8473-e96db00ac0a1"],
Cell[14950, 456, 269, 7, 40, "Print",ExpressionUUID->"c302287d-bc24-47bb-9038-feaf9fbebbe9"],
Cell[15222, 465, 267, 7, 40, "Print",ExpressionUUID->"6db9b87f-e8be-481b-accb-0bb41663a080"]
}, Open  ]]
}, Open  ]],
Cell[15516, 476, 300, 8, 59, "Input",ExpressionUUID->"6809f6a4-a908-4d37-a2ed-890ad56c9417"],
Cell[CellGroupData[{
Cell[15841, 488, 2451, 70, 124, "Input",ExpressionUUID->"3cf7754f-6055-4f54-b799-a5def2edf3e9"],
Cell[18295, 560, 1851, 45, 232, "Output",ExpressionUUID->"e726322e-04c2-4385-b3aa-0b49fcf9cfa0"]
}, Open  ]],
Cell[20161, 608, 271, 7, 75, "Input",ExpressionUUID->"5b0cad78-ab64-46b9-b2e2-95d5fdb651d3"],
Cell[20435, 617, 3799, 109, 176, "Input",ExpressionUUID->"4daea121-ac66-4969-a46f-80e3c6c410d7"],
Cell[24237, 728, 286, 7, 75, "Input",ExpressionUUID->"b7f28d5a-8434-49b0-b524-0aa6edd3f42d"],
Cell[24526, 737, 181, 6, 59, "Input",ExpressionUUID->"480b1542-2657-42d2-ba35-f466c19a7ba2"],
Cell[CellGroupData[{
Cell[24732, 747, 564, 16, 46, "Input",ExpressionUUID->"2908cf30-c39e-40ad-894f-2d73d8bf70ae"],
Cell[25299, 765, 352, 8, 34, "Output",ExpressionUUID->"70dce4d4-90e2-4e83-8853-387e35729cca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25688, 778, 1082, 27, 46, "Input",ExpressionUUID->"e1469774-09ce-47e5-b61a-7da694bc0aba"],
Cell[26773, 807, 470, 10, 34, "Output",ExpressionUUID->"54b85f34-7098-4496-b49b-05a59a53686b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27280, 822, 1184, 30, 46, "Input",ExpressionUUID->"51046dd4-957a-46f8-8e67-c3385680b3fd"],
Cell[28467, 854, 541, 10, 34, "Output",ExpressionUUID->"63e98625-fd14-4e31-9dbe-6687285f19b2"]
}, Open  ]],
Cell[29023, 867, 207, 6, 59, "Input",ExpressionUUID->"d199ed13-7995-42e6-ad26-de5fc2d2422c"],
Cell[CellGroupData[{
Cell[29255, 877, 587, 17, 46, "Input",ExpressionUUID->"c4e9ae01-f4b1-4972-80d6-bad85917ea91"],
Cell[29845, 896, 361, 9, 34, "Output",ExpressionUUID->"7402a874-2349-456a-bddc-ed8e9165d955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30243, 910, 958, 25, 46, "Input",ExpressionUUID->"8bb51641-9933-4c7f-b4ee-d286b8934e27"],
Cell[31204, 937, 367, 8, 34, "Output",ExpressionUUID->"ce582920-85f5-4c8b-b1ec-222c76531d60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31608, 950, 1171, 31, 46, "Input",ExpressionUUID->"547c6eeb-ed0b-4cee-a4e9-ad897ca256cf"],
Cell[32782, 983, 516, 11, 34, "Output",ExpressionUUID->"5582492e-d14e-4300-ad03-22f0fe69f59f"]
}, Open  ]],
Cell[33313, 997, 290, 7, 75, "Input",ExpressionUUID->"1bbfd99b-0e9c-407a-bc41-ab1efbec48b8"],
Cell[33606, 1006, 267, 5, 30, "Input",ExpressionUUID->"b4d7e86d-3730-4311-b6e6-ffa0681c8266"],
Cell[CellGroupData[{
Cell[33898, 1015, 836, 21, 63, "Input",ExpressionUUID->"5192932b-9dad-4d43-8832-e44b9eb87f4b"],
Cell[34737, 1038, 606, 17, 53, "Output",ExpressionUUID->"3d59b2bd-7362-40b2-9177-e53b44e400a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35380, 1060, 985, 24, 65, "Input",ExpressionUUID->"35c3e2f5-4353-4d6c-b567-f50830024902"],
Cell[36368, 1086, 664, 19, 52, "Output",ExpressionUUID->"2f27c1f0-9bf3-4274-a523-f6efe3541a88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37069, 1110, 1315, 36, 67, "Input",ExpressionUUID->"30e1c64b-42e1-4829-ac0e-0637f858c570"],
Cell[38387, 1148, 596, 16, 58, "Output",ExpressionUUID->"e3f91537-2ed1-4f48-99e1-c7697222c505"]
}, Open  ]],
Cell[38998, 1167, 412, 10, 133, "Input",ExpressionUUID->"79f3f944-b140-4052-bc4a-53815ae9efa4"],
Cell[CellGroupData[{
Cell[39435, 1181, 763, 20, 46, "Input",ExpressionUUID->"3a4984cb-34e3-45dd-bf3c-fbdb734c4a45"],
Cell[40201, 1203, 1158, 31, 56, "Output",ExpressionUUID->"24c2167b-946d-47ef-95af-cb9f12756606"]
}, Open  ]],
Cell[41374, 1237, 327, 9, 59, "Input",ExpressionUUID->"2c1d6b58-0bfc-4687-b102-44b9109911ae"],
Cell[CellGroupData[{
Cell[41726, 1250, 1465, 39, 108, "Input",ExpressionUUID->"206669a6-c9d5-4352-b6cf-48bdf583e5af"],
Cell[43194, 1291, 1373, 37, 59, "Output",ExpressionUUID->"cb6b8606-3639-4145-8d16-ed9c3860f51a"]
}, Open  ]],
Cell[44582, 1331, 299, 9, 59, "Input",ExpressionUUID->"1e33f5ff-2c91-442c-a64f-782c37345f93"],
Cell[44884, 1342, 1617, 41, 56, "Input",ExpressionUUID->"0ca1c307-485a-4622-ace7-90fb463c950c"],
Cell[46504, 1385, 499, 12, 75, "Input",ExpressionUUID->"9e3b13b6-4702-4ade-8426-41442713612a"],
Cell[47006, 1399, 4123, 115, 233, "Input",ExpressionUUID->"5b83c7b1-2840-4b5b-9d85-246e696035a1"],
Cell[51132, 1516, 458, 11, 75, "Input",ExpressionUUID->"c242e30f-ac48-4475-9dc8-30709f7e8daf"],
Cell[51593, 1529, 364, 11, 59, "Input",ExpressionUUID->"aa487514-2135-43ba-9f74-c3b1018f3c7e"],
Cell[CellGroupData[{
Cell[51982, 1544, 612, 19, 62, "Input",ExpressionUUID->"4a9569e8-d22e-48c4-a285-e01f3bcedfa5"],
Cell[52597, 1565, 296, 6, 51, "Output",ExpressionUUID->"e885096a-75f8-4546-8bf2-8e24a195d7c2"]
}, Open  ]],
Cell[52908, 1574, 435, 13, 59, "Input",ExpressionUUID->"4773dae9-1794-4729-bf07-df80d50c8ffd"],
Cell[CellGroupData[{
Cell[53368, 1591, 523, 16, 62, "Input",ExpressionUUID->"a4373876-7090-45cf-a8ec-062263ebe87d"],
Cell[53894, 1609, 542, 16, 52, "Output",ExpressionUUID->"dbf8b807-1138-4175-82c0-60c49049658a"]
}, Open  ]],
Cell[54451, 1628, 420, 12, 59, "Input",ExpressionUUID->"ff53946a-f14d-4a1b-bbcf-bfebcc2c293a"],
Cell[CellGroupData[{
Cell[54896, 1644, 902, 24, 62, "Input",ExpressionUUID->"be71fd5d-0e34-4108-b72b-dc69d454a27c"],
Cell[55801, 1670, 800, 22, 54, "Output",ExpressionUUID->"a01cf7d5-a2a7-4648-8c1b-9a5096187c89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56638, 1697, 293, 6, 44, "Input",ExpressionUUID->"065875a5-2c71-4eab-b94b-4898ea9a4458"],
Cell[56934, 1705, 1182, 32, 59, "Output",ExpressionUUID->"fc6be43c-ca00-4b62-9856-669204531353"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58153, 1742, 904, 23, 62, "Input",ExpressionUUID->"8840af51-9a0c-4c20-a62a-4ecd9e18b0c3"],
Cell[59060, 1767, 891, 24, 57, "Output",ExpressionUUID->"4c31a579-b886-48a2-a2bd-cc92e2aad8ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59988, 1796, 1115, 29, 67, "Input",ExpressionUUID->"ede9d383-f489-4a55-ab89-49a8f459f58b"],
Cell[61106, 1827, 453, 7, 34, "Output",ExpressionUUID->"3cf47021-4531-4553-b4fc-573b379d6558"]
}, Open  ]],
Cell[61574, 1837, 435, 11, 75, "Input",ExpressionUUID->"de9a8e46-52a5-4720-82c6-8a8bcbe127bd"],
Cell[62012, 1850, 366, 11, 59, "Input",ExpressionUUID->"90508f63-d13a-4c91-81e8-7964c9e5c377"],
Cell[CellGroupData[{
Cell[62403, 1865, 646, 19, 62, "Input",ExpressionUUID->"a8d80a8e-877e-4dd7-a1fa-0cda3a5df587"],
Cell[63052, 1886, 247, 5, 51, "Output",ExpressionUUID->"dba7f853-ce68-4d27-9154-f8df12b0b60b"]
}, Open  ]],
Cell[63314, 1894, 326, 10, 59, "Input",ExpressionUUID->"e0d9388f-31ff-4233-9218-97228380ca25"],
Cell[CellGroupData[{
Cell[63665, 1908, 531, 15, 62, "Input",ExpressionUUID->"b7fe39bd-703c-40ae-8611-347b3a5826bd"],
Cell[64199, 1925, 503, 15, 52, "Output",ExpressionUUID->"733c834a-4512-4319-bf51-7d067a85adef"]
}, Open  ]],
Cell[64717, 1943, 374, 11, 59, "Input",ExpressionUUID->"b6489a72-0db0-4318-a32f-a096e8fd3328"],
Cell[CellGroupData[{
Cell[65116, 1958, 912, 24, 62, "Input",ExpressionUUID->"e01e8343-6690-44d4-a9dd-6c79aea45a47"],
Cell[66031, 1984, 700, 21, 59, "Output",ExpressionUUID->"69e54209-ba1d-41c0-af7e-9dbee5794a36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66768, 2010, 342, 6, 44, "Input",ExpressionUUID->"15a4168d-6ff7-4e8b-ad93-2a877052703b"],
Cell[67113, 2018, 1182, 36, 65, "Output",ExpressionUUID->"a041657f-3e7a-4f65-be29-003fdd1ed83e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68332, 2059, 868, 23, 62, "Input",ExpressionUUID->"2d25fd88-ab62-4e07-a645-abb942896fdc"],
Cell[69203, 2084, 765, 23, 59, "Output",ExpressionUUID->"31cb4da8-bc9c-45fc-86cf-f4d3b2dd233a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70005, 2112, 1163, 34, 64, "Input",ExpressionUUID->"77fb3ea6-745c-4e72-83b5-a42e34e77ad4"],
Cell[71171, 2148, 234, 4, 34, "Output",ExpressionUUID->"5d8a70c4-7f19-4a28-9364-d9700775511c"]
}, Open  ]],
Cell[71420, 2155, 384, 10, 75, "Input",ExpressionUUID->"ac1dc247-accb-417e-a236-edb222be0855"],
Cell[CellGroupData[{
Cell[71829, 2169, 685, 17, 44, "Input",ExpressionUUID->"061de085-33cd-4e13-b4d4-1b832820ed20"],
Cell[CellGroupData[{
Cell[72539, 2190, 243, 7, 40, "Print",ExpressionUUID->"66d98546-b578-4c19-83b1-578e45f80626"],
Cell[72785, 2199, 223, 6, 40, "Print",ExpressionUUID->"9d45fff9-cd90-4f34-b99d-c4d803552f1c"],
Cell[73011, 2207, 223, 6, 40, "Print",ExpressionUUID->"0b41780a-458b-41cd-a386-4bfab9ee8c4e"],
Cell[73237, 2215, 226, 6, 40, "Print",ExpressionUUID->"e3876946-eb47-4271-beb6-793e4c85c398"],
Cell[73466, 2223, 226, 6, 40, "Print",ExpressionUUID->"550e1cb7-6016-4de0-8233-f035981bc6f7"],
Cell[73695, 2231, 224, 6, 40, "Print",ExpressionUUID->"22d44683-46db-45b8-a2c2-c4ab2b9497ba"],
Cell[73922, 2239, 228, 6, 40, "Print",ExpressionUUID->"baf04b50-8da7-4010-96df-661d5969525e"],
Cell[74153, 2247, 225, 6, 40, "Print",ExpressionUUID->"899343c3-8933-4da1-a6db-1ff934a4f2a8"],
Cell[74381, 2255, 228, 6, 40, "Print",ExpressionUUID->"f18b75c6-21d5-49fb-8d8f-a0d21b1d434b"],
Cell[74612, 2263, 226, 6, 40, "Print",ExpressionUUID->"64d838c9-b0e7-455b-bcff-4816628b4e82"],
Cell[74841, 2271, 228, 6, 40, "Print",ExpressionUUID->"afa36153-dd34-4a13-b8a6-149a1d5c9512"],
Cell[75072, 2279, 227, 6, 40, "Print",ExpressionUUID->"52aa4a33-f77d-4bb1-b0ee-fe02dff9f890"],
Cell[75302, 2287, 227, 6, 40, "Print",ExpressionUUID->"3157a6eb-3cea-407e-8cc9-0737e29af31b"],
Cell[75532, 2295, 227, 6, 40, "Print",ExpressionUUID->"cd4995b8-781f-42bc-903f-0d0c20e9deab"],
Cell[75762, 2303, 226, 6, 40, "Print",ExpressionUUID->"55f69267-3ac2-4c8d-9d01-9bea0f743980"],
Cell[75991, 2311, 229, 6, 40, "Print",ExpressionUUID->"89b0b6d5-5013-4457-829c-2b38a111fe68"],
Cell[76223, 2319, 227, 6, 40, "Print",ExpressionUUID->"5b56f2b6-1b69-4d21-a13f-4944ccf560b5"],
Cell[76453, 2327, 229, 6, 40, "Print",ExpressionUUID->"3b8db527-c7b9-4387-9187-621af88469fa"],
Cell[76685, 2335, 231, 6, 40, "Print",ExpressionUUID->"4a32eac2-db2a-4cab-b9b2-0b8f5d93e5c8"],
Cell[76919, 2343, 227, 6, 40, "Print",ExpressionUUID->"4d229218-4682-4593-b70a-da8507a3de18"],
Cell[77149, 2351, 229, 6, 40, "Print",ExpressionUUID->"8c1c6eb7-d48b-471f-9008-347936ad7753"],
Cell[77381, 2359, 231, 6, 40, "Print",ExpressionUUID->"07f8257e-dba3-421f-afdf-0c5c98e664a7"],
Cell[77615, 2367, 228, 6, 40, "Print",ExpressionUUID->"48c40fe4-291f-48b0-bf94-0ba673c5d9f3"],
Cell[77846, 2375, 227, 6, 40, "Print",ExpressionUUID->"aa6cc916-f3e0-4940-8f80-ade077afa93c"],
Cell[78076, 2383, 231, 6, 40, "Print",ExpressionUUID->"eb7a6868-4c19-4790-ae41-a1c826cfb4c4"],
Cell[78310, 2391, 227, 6, 40, "Print",ExpressionUUID->"d684128f-7d01-4661-96c7-301a68c41380"],
Cell[78540, 2399, 229, 6, 40, "Print",ExpressionUUID->"0c1befd6-636c-4948-b21d-91a747f9e88c"],
Cell[78772, 2407, 229, 6, 40, "Print",ExpressionUUID->"0ae534a2-fcb6-4d55-b0ed-ef7f2907dc54"],
Cell[79004, 2415, 228, 6, 40, "Print",ExpressionUUID->"d3bcd217-2eb0-4adf-b3a8-c0bebee3825c"],
Cell[79235, 2423, 229, 6, 40, "Print",ExpressionUUID->"d21d025c-aefa-41ab-8d32-156466b1a019"],
Cell[79467, 2431, 230, 6, 40, "Print",ExpressionUUID->"09192618-777d-488d-b705-f30368f1038b"],
Cell[79700, 2439, 229, 6, 40, "Print",ExpressionUUID->"4d05303b-805c-46df-8991-422e5f6d2ba1"],
Cell[79932, 2447, 228, 6, 40, "Print",ExpressionUUID->"270e92cf-431c-4587-8c40-c4c4d3313904"],
Cell[80163, 2455, 230, 6, 40, "Print",ExpressionUUID->"7fd4720c-9c14-4c83-8763-b2558d740bb5"],
Cell[80396, 2463, 228, 6, 40, "Print",ExpressionUUID->"b098a8bb-943a-4058-b77d-1233e80ee8ad"],
Cell[80627, 2471, 228, 6, 40, "Print",ExpressionUUID->"4607c5c3-1fbb-47e6-8f1a-0012ec9de38d"],
Cell[80858, 2479, 230, 6, 40, "Print",ExpressionUUID->"46898efe-3a38-4672-956f-aaadd9136f37"],
Cell[81091, 2487, 229, 6, 40, "Print",ExpressionUUID->"61314ad6-7180-45c7-8fbb-330e692b4771"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81369, 2499, 5359, 163, 204, "Input",ExpressionUUID->"47af2c41-be80-4cfc-a6c0-8ea4f05c8402"],
Cell[86731, 2664, 2138, 50, 237, "Output",ExpressionUUID->"2d86547d-60f9-4ebb-b94e-6b29825ce6df"]
}, Open  ]],
Cell[88884, 2717, 298, 7, 75, "Input",ExpressionUUID->"0c3fa1a9-938f-4c8a-8c82-fd47fd8fab41"],
Cell[CellGroupData[{
Cell[89207, 2728, 491, 11, 44, "Input",ExpressionUUID->"8e55599f-de6b-4d85-8962-bf33142b488e"],
Cell[89701, 2741, 13695, 290, 239, "Output",ExpressionUUID->"39e68921-5991-4d3e-acd9-440b9ffc2588"]
}, Open  ]],
Cell[103411, 3034, 384, 10, 75, "Input",ExpressionUUID->"75c54ae5-e0ed-4128-b19b-79f6468aeb06"],
Cell[103798, 3046, 364, 11, 59, "Input",ExpressionUUID->"fc444638-ec38-4063-a924-ff7261b6476d"],
Cell[CellGroupData[{
Cell[104187, 3061, 674, 19, 62, "Input",ExpressionUUID->"acaebc9b-4d57-463c-adc7-a65e32e183ec"],
Cell[104864, 3082, 200, 4, 51, "Output",ExpressionUUID->"567e9580-f3bf-410c-8f28-8a510af52bd0"]
}, Open  ]],
Cell[105079, 3089, 350, 10, 59, "Input",ExpressionUUID->"bf847889-050c-4483-a9f4-d0becd7d1a96"],
Cell[105432, 3101, 538, 16, 62, "Input",ExpressionUUID->"2f44a445-1ebd-4d1b-9b6f-c0ea35d66baf"],
Cell[105973, 3119, 372, 11, 59, "Input",ExpressionUUID->"8df18253-de24-4bf5-b5d7-867981949e76"],
Cell[CellGroupData[{
Cell[106370, 3134, 915, 24, 62, "Input",ExpressionUUID->"cbb261a8-feb2-4310-91fc-e5bf67d9beee"],
Cell[107288, 3160, 663, 20, 54, "Output",ExpressionUUID->"ab670488-9c17-422b-9ae2-5c683780a8d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107988, 3185, 915, 24, 62, "Input",ExpressionUUID->"b90cdd39-e4cb-4310-ad57-35018fbc43e4"],
Cell[108906, 3211, 913, 28, 54, "Output",ExpressionUUID->"d4291b24-514f-404b-88c0-631bb3c07dae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109856, 3244, 1020, 30, 64, "Input",ExpressionUUID->"30b470ee-4dae-4ced-ada9-754284d208f6"],
Cell[110879, 3276, 759, 22, 57, "Output",ExpressionUUID->"a8a8fd9c-3707-4d9b-9274-5d54043383e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111675, 3303, 1189, 34, 64, "Input",ExpressionUUID->"fc8273ff-c749-49b7-bde0-5e0f8e8408b0"],
Cell[112867, 3339, 185, 3, 34, "Output",ExpressionUUID->"fc9fb8e3-f688-4ba9-9cc7-5c98452acea2"]
}, Open  ]],
Cell[113067, 3345, 383, 10, 75, "Input",ExpressionUUID->"e13a6b1d-020f-40f0-80c7-54844d0dd020"],
Cell[113453, 3357, 366, 11, 59, "Input",ExpressionUUID->"5402f217-088d-46ab-a26d-e0934f233a94"],
Cell[CellGroupData[{
Cell[113844, 3372, 675, 19, 62, "Input",ExpressionUUID->"9ed484b0-edf5-4d1a-a6ce-31e16ea1dfcb"],
Cell[114522, 3393, 197, 4, 51, "Output",ExpressionUUID->"20e3eabe-b539-4041-81f4-8a6d227537fc"]
}, Open  ]],
Cell[114734, 3400, 345, 10, 59, "Input",ExpressionUUID->"fc839e87-c27e-44fc-a030-dd31d1132aa0"],
Cell[115082, 3412, 540, 16, 62, "Input",ExpressionUUID->"a45a88d7-e113-459a-9278-97c48de4cd5f"],
Cell[115625, 3430, 372, 11, 59, "Input",ExpressionUUID->"8c36a74f-e47c-4d99-a25e-16c015bfa0b8"],
Cell[CellGroupData[{
Cell[116022, 3445, 934, 25, 62, "Input",ExpressionUUID->"1b26741a-c97c-4b91-af97-e74b4db3c5bf"],
Cell[116959, 3472, 683, 21, 54, "Output",ExpressionUUID->"749d2ed4-2f86-4c39-8270-1561db4b4798"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117679, 3498, 915, 24, 62, "Input",ExpressionUUID->"a71e449d-cc5b-470d-a480-c37289f15867"],
Cell[118597, 3524, 888, 28, 54, "Output",ExpressionUUID->"d5269b2d-e51c-41db-98c1-c03ca09a3711"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119522, 3557, 968, 29, 64, "Input",ExpressionUUID->"c38133f3-a87c-4822-a61f-cba5cceae6c0"],
Cell[120493, 3588, 759, 22, 57, "Output",ExpressionUUID->"d474cebc-f382-42d3-98f1-66ba40393891"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121289, 3615, 1186, 34, 64, "Input",ExpressionUUID->"28fb254c-86bf-405c-aa75-5f9e57928f12"],
Cell[122478, 3651, 185, 3, 34, "Output",ExpressionUUID->"6a170dc0-9f2b-45c5-90ee-6b50830032c8"]
}, Open  ]],
Cell[122678, 3657, 386, 10, 75, "Input",ExpressionUUID->"e17e2c6e-d986-46be-b271-a61357671321"],
Cell[123067, 3669, 364, 11, 59, "Input",ExpressionUUID->"578a690d-b388-4f29-9eaf-24f5c2150edd"],
Cell[CellGroupData[{
Cell[123456, 3684, 674, 19, 62, "Input",ExpressionUUID->"0fbd9e94-ed50-472a-8be1-2eb436ee4ff6"],
Cell[124133, 3705, 202, 4, 51, "Output",ExpressionUUID->"47f3e1d7-5d42-4cf8-893a-e20827fe5fa2"]
}, Open  ]],
Cell[124350, 3712, 346, 10, 59, "Input",ExpressionUUID->"ff990aa2-44a3-44b8-a1af-6c4ea47c19ec"],
Cell[124699, 3724, 518, 16, 62, "Input",ExpressionUUID->"a72fbaec-1699-413c-b73d-57d1dd4d5c61"],
Cell[125220, 3742, 374, 11, 59, "Input",ExpressionUUID->"02118b25-fcaa-4656-a506-b64f5d445ad9"],
Cell[CellGroupData[{
Cell[125619, 3757, 909, 24, 62, "Input",ExpressionUUID->"dc6b7c74-7ae4-4107-86f3-87c984ff83a2"],
Cell[126531, 3783, 684, 21, 54, "Output",ExpressionUUID->"a5bb485b-e8b5-4afb-9e39-ba89bfb47d0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127252, 3809, 916, 24, 62, "Input",ExpressionUUID->"7f5008d9-f34c-4646-8674-ca575314954a"],
Cell[128171, 3835, 890, 28, 54, "Output",ExpressionUUID->"5b989d76-dced-47fd-8c43-53c32b747640"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129098, 3868, 948, 29, 64, "Input",ExpressionUUID->"446280cf-2cec-4171-ba13-8b87b510606a"],
Cell[130049, 3899, 737, 22, 57, "Output",ExpressionUUID->"9cdd4267-ee26-4684-82cb-5c95876d7da3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130823, 3926, 1241, 35, 64, "Input",ExpressionUUID->"81ffad42-744e-4fec-bdd5-b5a78a816371"],
Cell[132067, 3963, 2020, 51, 41, "Output",ExpressionUUID->"5fb08a7e-e51a-4992-bec4-f61c3aecf72f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134124, 4019, 199, 3, 44, "Input",ExpressionUUID->"4aae0bf8-a87f-449a-9e8f-971214034857"],
Cell[134326, 4024, 242, 4, 34, "Output",ExpressionUUID->"f79ef94c-b702-4a3e-95f0-13322b0d0e1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134605, 4033, 743, 19, 65, "Input",ExpressionUUID->"078f772e-2747-4c3b-8bb2-9f807f397fd1"],
Cell[CellGroupData[{
Cell[135373, 4056, 228, 6, 40, "Print",ExpressionUUID->"b31f6af8-73c4-4675-b665-6fcc5da4ebfc"],
Cell[135604, 4064, 230, 6, 40, "Print",ExpressionUUID->"a6f95d5d-36e3-4e83-baac-914c6c7c2738"]
}, Open  ]]
}, Open  ]],
Cell[135861, 4074, 388, 10, 75, "Input",ExpressionUUID->"e079e733-1b45-4787-bf5e-b6d13b8b8fc6"],
Cell[136252, 4086, 368, 11, 59, "Input",ExpressionUUID->"f9cea793-0322-4135-9bd3-7034740dc022"],
Cell[CellGroupData[{
Cell[136645, 4101, 668, 19, 62, "Input",ExpressionUUID->"83de78e4-89dd-499b-8a3a-b6227d371f98"],
Cell[137316, 4122, 201, 4, 51, "Output",ExpressionUUID->"1d8617fe-0295-4f83-b15d-1c074ffce4ce"]
}, Open  ]],
Cell[137532, 4129, 345, 10, 59, "Input",ExpressionUUID->"3958cfeb-3c1f-4e63-a3f0-3ea3b437232f"],
Cell[137880, 4141, 509, 16, 62, "Input",ExpressionUUID->"d864482b-ad4f-40b7-90cd-0f2281a20bb0"],
Cell[138392, 4159, 376, 11, 59, "Input",ExpressionUUID->"e7b970f2-0944-4cf8-906d-740c81e26c43"],
Cell[CellGroupData[{
Cell[138793, 4174, 899, 24, 62, "Input",ExpressionUUID->"0e72563c-3c0c-4559-aec8-2b3ac60f0fb2"],
Cell[139695, 4200, 684, 21, 54, "Output",ExpressionUUID->"ff1fb150-fee9-4f1b-8695-f6dfdd48fa42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140416, 4226, 904, 24, 62, "Input",ExpressionUUID->"5fe148d4-8d69-454d-a9bf-d6122d74e7bb"],
Cell[141323, 4252, 887, 28, 54, "Output",ExpressionUUID->"4195d7e7-7769-497c-8d5e-e8f14d24d37a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142247, 4285, 944, 29, 64, "Input",ExpressionUUID->"dad71a71-0fdb-4cea-9ed2-67a9084601fc"],
Cell[143194, 4316, 735, 22, 57, "Output",ExpressionUUID->"6c5a6622-1280-42bf-9e3a-4e5398146c8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143966, 4343, 1186, 34, 64, "Input",ExpressionUUID->"a3326854-011a-4dd2-a39c-005a30ad2e3c"],
Cell[145155, 4379, 1997, 49, 41, "Output",ExpressionUUID->"ba247363-7770-4730-88de-258546ae24f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147189, 4433, 198, 3, 44, "Input",ExpressionUUID->"5b199c29-596f-4c4e-9411-4244db2e63cc"],
Cell[147390, 4438, 213, 3, 34, "Output",ExpressionUUID->"233958f6-4136-44e6-aa66-946efee16b8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147640, 4446, 744, 19, 65, "Input",ExpressionUUID->"f0d67449-8fe1-40ca-8242-29381db41bef"],
Cell[CellGroupData[{
Cell[148409, 4469, 230, 6, 40, "Print",ExpressionUUID->"3b579545-04e5-4407-86aa-0d9dc0aeea3e"],
Cell[148642, 4477, 228, 6, 40, "Print",ExpressionUUID->"aa58efce-8846-43d9-909b-f064e7d32f58"]
}, Open  ]]
}, Open  ]],
Cell[148897, 4487, 271, 7, 75, "Input",ExpressionUUID->"81f322d4-f7e5-40a3-9650-b00cea105f78"],
Cell[149171, 4496, 454, 11, 75, "Input",ExpressionUUID->"d0c6084b-8f01-482e-b99e-2479c6c9f1ab"],
Cell[149628, 4509, 860, 22, 30, "Input",ExpressionUUID->"b51ae13a-28a0-41da-b480-251ecf93595c"],
Cell[150491, 4533, 260, 8, 59, "Input",ExpressionUUID->"9b6bc121-0a4c-4993-8af2-f984273bbc70"],
Cell[150754, 4543, 418, 11, 75, "Input",ExpressionUUID->"1d6dcc42-27f2-4939-80a0-356a04aa07d1"],
Cell[CellGroupData[{
Cell[151197, 4558, 964, 23, 116, "Input",ExpressionUUID->"8abba78b-6c2d-4028-9731-5b2935849542"],
Cell[CellGroupData[{
Cell[152186, 4585, 1099, 30, 47, "Print",ExpressionUUID->"9205f691-6499-4215-9e5a-0830caae8f1c"],
Cell[153288, 4617, 1179, 33, 68, "Print",ExpressionUUID->"1c08c5d2-7e6d-4474-a68f-88b6d4f5713a"],
Cell[154470, 4652, 1922, 54, 47, "Print",ExpressionUUID->"190f687a-e5e5-4383-b9c9-6a6fad7b0011"],
Cell[156395, 4708, 1342, 37, 68, "Print",ExpressionUUID->"12dee34a-3174-4976-8d66-bd3bf19582bc"],
Cell[157740, 4747, 2134, 59, 68, "Print",ExpressionUUID->"e14a67f2-2231-4acd-a25f-c90c0f8a0238"],
Cell[159877, 4808, 2441, 67, 68, "Print",ExpressionUUID->"a82a97eb-f513-4f0a-8294-6b4c9b4f858d"],
Cell[162321, 4877, 1308, 36, 68, "Print",ExpressionUUID->"f06eafee-0417-47e0-a0d6-37071ce07e8d"],
Cell[163632, 4915, 2090, 58, 68, "Print",ExpressionUUID->"95bfdd06-1357-4481-8e72-657f2b91aba5"],
Cell[165725, 4975, 2297, 62, 68, "Print",ExpressionUUID->"a4a60866-0e03-4ec9-9ad4-3c6c03025371"],
Cell[168025, 5039, 1618, 45, 47, "Print",ExpressionUUID->"c72e5928-ad70-4553-ac4b-9a48f823c29b"],
Cell[169646, 5086, 1239, 34, 68, "Print",ExpressionUUID->"df7b88df-b05f-4d23-aadf-2226661caa96"],
Cell[170888, 5122, 2165, 60, 68, "Print",ExpressionUUID->"31af2964-1b2b-4722-8cee-8e370dca05aa"],
Cell[173056, 5184, 2610, 71, 68, "Print",ExpressionUUID->"a9bb3932-d074-4df2-ac48-37e3267d0898"],
Cell[175669, 5257, 2880, 78, 68, "Print",ExpressionUUID->"527cf4ac-efa4-48ab-a083-32e6be71accc"],
Cell[178552, 5337, 1915, 53, 47, "Print",ExpressionUUID->"d46681c5-3414-4540-91b1-68a46c89eb1b"],
Cell[180470, 5392, 1127, 31, 68, "Print",ExpressionUUID->"a79938a1-fb06-424a-bdae-829913be6923"],
Cell[181600, 5425, 2033, 56, 68, "Print",ExpressionUUID->"25efe3aa-f5a0-44e3-8479-b49e1fdbd58d"],
Cell[183636, 5483, 2437, 66, 68, "Print",ExpressionUUID->"cbd43b7b-163a-4775-88b6-d34b74f83ca2"],
Cell[186076, 5551, 1985, 54, 47, "Print",ExpressionUUID->"f987d5e7-d200-4f39-89b5-09492e48a9d7"],
Cell[188064, 5607, 3027, 80, 68, "Print",ExpressionUUID->"61ad5141-b787-4d24-8e9c-807280a4f57f"],
Cell[191094, 5689, 2280, 62, 68, "Print",ExpressionUUID->"1d7e0143-c07d-4143-b6d3-52f02665b768"]
}, Open  ]],
Cell[193389, 5754, 180, 2, 34, "Output",ExpressionUUID->"7b5f384d-4616-4ff1-aa87-4c2f02925de7"]
}, Open  ]],
Cell[193584, 5759, 293, 8, 59, "Input",ExpressionUUID->"c563b8b9-fc24-404a-85f2-bbfb1197077c"],
Cell[CellGroupData[{
Cell[193902, 5771, 1006, 24, 116, "Input",ExpressionUUID->"5a9d8052-ad7c-470a-9cb9-898575b675bf"],
Cell[CellGroupData[{
Cell[194933, 5799, 1180, 33, 68, "Print",ExpressionUUID->"d87f19fe-13ab-447c-8042-0f3ca6ec3fdb"],
Cell[196116, 5834, 1597, 45, 47, "Print",ExpressionUUID->"94814645-dc8f-4b10-980b-1164e0a7e408"],
Cell[197716, 5881, 1661, 46, 47, "Print",ExpressionUUID->"123a8f47-8dfb-4cf1-83fe-1d4e23632700"],
Cell[199380, 5929, 1980, 55, 47, "Print",ExpressionUUID->"e5847f00-15e6-40f8-9b69-5f77849b1570"],
Cell[201363, 5986, 3246, 87, 68, "Print",ExpressionUUID->"7a774a3e-398c-4ef7-96cc-012ab817f14b"],
Cell[204612, 6075, 2365, 64, 68, "Print",ExpressionUUID->"99525ee6-bea8-4523-9c6e-370edf744bd0"],
Cell[206980, 6141, 1740, 49, 68, "Print",ExpressionUUID->"80ef303e-b3ad-4844-b59a-5d76bbfed9ef"]
}, Open  ]],
Cell[208735, 6193, 158, 2, 34, "Output",ExpressionUUID->"ed3260f1-7dcc-402c-88c9-b7a456a04bf9"]
}, Open  ]],
Cell[208908, 6198, 302, 9, 59, "Input",ExpressionUUID->"b8839677-f957-4616-a06e-49a529e41330"],
Cell[CellGroupData[{
Cell[209235, 6211, 1006, 24, 116, "Input",ExpressionUUID->"eb846bb7-8895-4ce6-97a6-5e4a6f44dd53"],
Cell[CellGroupData[{
Cell[210266, 6239, 1232, 34, 68, "Print",ExpressionUUID->"8e26e918-47d7-4979-a7d7-505ef05937c0"],
Cell[211501, 6275, 683, 16, 41, "Print",ExpressionUUID->"3feab8a6-a45d-4d20-b45b-2a4f2b63a94f"],
Cell[212187, 6293, 1971, 54, 47, "Print",ExpressionUUID->"2ba084e2-bd27-40fb-abf6-94700bc239b7"],
Cell[214161, 6349, 1899, 52, 68, "Print",ExpressionUUID->"981fc65a-705d-47e4-9471-3f0205c9bec2"],
Cell[216063, 6403, 2863, 76, 68, "Print",ExpressionUUID->"1be0f1d6-5bde-424a-91f2-ab7ff76e9eeb"],
Cell[218929, 6481, 1746, 49, 68, "Print",ExpressionUUID->"bf5132bb-e29c-4ca5-a764-39e1f191ee34"],
Cell[220678, 6532, 2852, 77, 68, "Print",ExpressionUUID->"3cda5d4a-879e-4982-9c6f-c71cb15388fb"],
Cell[223533, 6611, 2495, 69, 68, "Print",ExpressionUUID->"2ee2cec9-2274-4885-b510-b2e74f7e425c"],
Cell[226031, 6682, 1193, 33, 68, "Print",ExpressionUUID->"54f22b51-e698-4b16-b455-a4885535d24d"],
Cell[227227, 6717, 1891, 53, 47, "Print",ExpressionUUID->"1273dbea-b144-4fde-aefd-7b731ecc1ec3"],
Cell[229121, 6772, 2578, 71, 68, "Print",ExpressionUUID->"3da9b55e-2108-4b20-adc3-251f057f483b"],
Cell[231702, 6845, 1979, 54, 47, "Print",ExpressionUUID->"a463c1f1-8526-45b8-9ded-fa27cca96475"],
Cell[233684, 6901, 2801, 76, 68, "Print",ExpressionUUID->"25fa75c4-2463-4691-8e9f-a338621a8505"],
Cell[236488, 6979, 3243, 87, 68, "Print",ExpressionUUID->"5e6b6da5-74c3-4bbd-8319-b1273eb8479c"],
Cell[239734, 7068, 3393, 90, 93, "Print",ExpressionUUID->"1b3d8f27-fc0e-440f-9a5d-dfa9d655847e"],
Cell[243130, 7160, 4189, 111, 93, "Print",ExpressionUUID->"28116fe4-7931-46bb-9c8f-72ec510ec8e9"],
Cell[247322, 7273, 1610, 45, 47, "Print",ExpressionUUID->"2ddbc291-f528-4914-b177-f1842ca60e64"],
Cell[248935, 7320, 1375, 38, 68, "Print",ExpressionUUID->"2738e926-e31e-446f-b502-0225f222c175"],
Cell[250313, 7360, 2156, 60, 68, "Print",ExpressionUUID->"25d2472f-c51c-4100-915a-0270127e9dc2"],
Cell[252472, 7422, 2623, 71, 68, "Print",ExpressionUUID->"d9a0d67d-8029-475e-8020-eee16300d202"],
Cell[255098, 7495, 2503, 68, 68, "Print",ExpressionUUID->"56ce68a6-f635-419c-a18b-58001bed6f74"],
Cell[257604, 7565, 3426, 91, 93, "Print",ExpressionUUID->"f827f778-5b33-44f5-8313-80308c684181"],
Cell[261033, 7658, 2693, 73, 68, "Print",ExpressionUUID->"6bb807fe-5b73-4aff-8b6c-433abded0d40"],
Cell[263729, 7733, 4377, 115, 165, "Print",ExpressionUUID->"2c4899dd-2d9d-4b8a-9d57-1a66718908e2"],
Cell[268109, 7850, 3601, 96, 93, "Print",ExpressionUUID->"88dad67e-bc66-4312-88f1-ce458cfeac05"]
}, Open  ]],
Cell[271725, 7949, 156, 2, 34, "Output",ExpressionUUID->"d549ba38-edd9-4cbc-8962-d843fdadb462"]
}, Open  ]],
Cell[271896, 7954, 279, 8, 59, "Input",ExpressionUUID->"20c58169-e19f-48e0-be0b-68ef5954ba1b"],
Cell[272178, 7964, 444, 11, 59, "Input",ExpressionUUID->"5dcdec7f-a5a9-4e1a-b748-020ca0cd042f"],
Cell[272625, 7977, 288, 9, 59, "Input",ExpressionUUID->"931c8fae-d36c-4fd3-8e1a-25282aecf88e"],
Cell[CellGroupData[{
Cell[272938, 7990, 16238, 476, 709, "Input",ExpressionUUID->"8d0b901e-aae1-4200-b665-43b3fbb56f8f"],
Cell[289179, 8468, 12904, 276, 240, "Output",ExpressionUUID->"d49b5f40-0b2d-49fe-a4d7-4cdd780ce289"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302120, 8749, 9595, 281, 414, "Input",ExpressionUUID->"a40381cd-f8bc-411a-8ec1-1d169aa8537a"],
Cell[311718, 9032, 17440, 369, 238, "Output",ExpressionUUID->"1ae96640-03a0-42ef-a3b1-eb6c787fc4af"]
}, Open  ]]
}
]
*)


